Higgs Boson Production and Decay at the Tevatron

The theoretical status of Higgs boson production and decay at the Tevatron within the Standard Model and its minimal supersymmetric extension is reviewed. The focus will be on the evaluation of higher-order corrections to the production cross sections and their phenomenological implications.

==> br.c <==
%!PS-Adobe-2.0
%%Title: plot.ps (Landscape A 4)
%%Pages: (atend)
%%Creator: HIGZ Version 1.23/09
%%CreationDate: 98/08/20   09.53
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/sw {stringwidth} def /r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /lw {setlinewidth} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /black {0 setgray} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {box f} def /Y { 0 exch d} def /X { 0 d} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26 {mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3  w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d
 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d
 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 5 {side} repeat s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d
 x w2 sub y w2 add m w w neg d x w2 sub y w2
 sub m w w d s} def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 sub y w2 sub m w w d x w2 sub y w2 add m w w neg d s} def
/DP {/PT exch def gsave 47.2 47.2 scale PT 1  eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55
AA AA 55 55 AA AA 55 55 > } image } if PT 2 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE
BB BB EE EE BB BB EE EE > } image } if PT 3 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE
FF FF BB BB FF FF EE EE > } image } if PT 4 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < DF DF BF BF 7F 7F FE FE FD FD FB FB F7 F7 EF EF DF DF BF BF 7F 7F FE FE
FD FD FB FB F7 F7 EF EF > } image } if PT 5 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < 7F 7F BF B F DF DF EF EF F7 F7 FB FB FD FD FE FE 7F 7F BF BF DF DF EF
EF F7 F7 FB FB FD FD FE FE > } image } if PT 6 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB
BB BB BB BB BB BB BB BB BB > } image } if PT 7 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00
00 FF FF FF FF FF FF 00 00 > } image } if PT 8 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EE EE 47 47 83 83 C5 C5 EE EE 5C 5C 38 38 74 74 EE EE 47 47 83 83 C5
C5 EE EE 5C 5C 38 38 74 74 > } image } if PT 9 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EF EF EF EF D7 D7 38 38 FE FE FE FE 7D 7D 83 83 EF EF EF EF D7 D7 38
38  FE FE FE FE 7D 7D 83 83 > } image } if PT 10 eq { 16 16 1 [ 16 0 0 16 neg
0 16 ] { <  EF EF EF EF EF EF 00 00 FE FE FE FE FE FE 00 00 EF EF EF EF EF EF
00 00 FE FE FE FE FE FE 00 00 > } image } if PT 11 eq { 16 16 1 [ 16 0 0 16
neg 0 16 ] { < F7 F7 B6 B6 D5 D5 E3 E3 D5 D5 B6 B6 F7 F7 FF FF 7F 7F 6B 6B 5D
5D 3E 3E 5D 5D 6B 6B 7F 7F FF FF > } image } if PT 12 eq { 16 16 1 [ 16 0 0
16 neg 0 16 ] { < E3 E3 DD DD BE BE BE BE BE BE DD DD E3 E3 FF FF 3E 3E DD DD
EB EB EB EB EB EB DD DD 3E 3E FF FF > } image } if PT 13 eq { 16 16 1 [ 16 0
0 16 neg 0 16 ] { <  FE FE 7D 7D BB BB D7 D7 EF EF D7 D7 BB BB 7D 7D FE FE 7D
7D BB BB D7 D7 EF EF D7 D7 BB BB 7D 7D > } image } if PT 14 eq { 16 16 1 [ 16
0 0 16 neg 0 16 ] { < 00 00 EE EF EE EF EE EF 0E E0 EE EE EE EE EE EE 00 EE
FE EE FE EE FE EE 00 00 FE EF FE EF FE EF > } image } if PT 15 eq { 16 16 1 [
16 0 0 16 neg 0 16 ] { < DD DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF DD
DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF > } image } if PT 16 eq { 16 16
1 [ 16 0 0 16 neg 0 16 ] { <  F1 F1 EE EE 1F 1F FF FF F1 F1 EE EE 1F 1F FF FF
F1 F1 EE EE 1F 1F FF FF F1 F1 EE EE 1F 1F FF FF > } image } if PT 17 eq { 16
16 1 [ 16 0 0 16 neg 0 16 ] { <  EE EE DD DD BB BB FF FF EE EE DD DD BB BB FF
 FF EE EE DD DD BB BB FF FF EE EE DD DD BB BB FF FF > } image } if PT 18 eq {
16 16 1 [ 16 0 0 16 neg 0 16 ] { <  BB BB DD DD EE EE FF FF BB BB DD DD EE EE
FF FF BB BB DD DD EE EE FF FF BB BB DD DD EE EE FF FF > } image } if PT 19 eq
{ 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 1F FC 67 F3 7B EF BD DE BD DE DE BD E6
B3 F8 0F E6 B3 DE BD BD DE BD DE 7B EF 67 F3 1F FC 7F FF > } image } if PT
20 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < DD DD EE EE EE EE EE EE DD DD BB
BB BB BB BB BB DD DD EE EE EE EE EE EE DD DD BB BB BB BB BB BB > } image }
if PT 21 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 0E 0E EF EF EF EF EF EF E0
E0 FE FE FE FE FE FE 0E 0E EF EF EF EF EF EF E0 E0 FE FE FE FE FE FE > }
image }  if PT 22 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 70 70 F7 F7 F7 F7 F7
F7 07 07 7F 7F 7F 7F 7F 7F 70 70 F7 F7 F7 F7 F7 F7 07 07 7F 7F 7F 7F 7F 7F >
} image } if PT 23 eq  { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < AA AA 55 55 A9 A9
D1 D1 E1 E1 D1 D1 A9 A9 55 55 AA AA 55 55 A9 A9 D1 D1 E1 E1 D1 D1 A9 A9 55 55
> } image } if PT 24 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < FF FE FF FC EA
A8 D5 54 EA A8 D5 54 E8 28 D4 54 E8 E8 D4 D4 E8 EA 54 D5 A8 EA 54 D5 00 C0 00
80 > } image } if PT 25 eq {  16 16 1 [ 16 0 0 16 neg 0 16 ] { < FF FE FF FC
FF F8 FF F0 F0 00 F0 00 F0 20 F0 60 F0 E0 F1 E0 F3 E0 F0 00 E0 00 C0 00 80 00
00 00 > } image } if gr } def /FA { /PT exch def gsave clip 0 0 translate 1 1
54 { 1 sub 47.2 mul /Xcurr exch def 1 1 74 { 1 sub 47.2 mul /Ycurr exch def
gsave Xcurr Ycurr translate PT DP gr } for } for gr newpath } def
/reencdict 24 dict def /ReEncode {reencdict begin /nco&na exch def
/nfnam exch def /basefontname exch def /basefontdict basefontname findfont def
/newfont basefontdict maxlength dict def basefontdict {exch dup /FID ne
{dup /Encoding eq {exch dup length array copy newfont 3 1 roll put} {exch
newfont 3 1 roll put} ifelse} {pop pop} ifelse } forall newfont
/FontName nfnam put nco&na aload pop nco&na length 2 idiv {newfont
/Encoding get 3 1 roll put} repeat nfnam newfont definefont pop end } def
/accvec [ 176 /agrave 181 /Agrave 190 /acircumflex 192 /Acircumflex
201 /adieresis 204 /Adieresis 209 /ccedilla 210 /Ccedilla 211 /eacute
212 /Eacute 213 /egrave 214 /Egrave 215 /ecircumflex 216 /Ecircumflex
217 /edieresis 218 /Edieresis 219 /icircumflex 220 /Icircumflex
221 /idieresis 222 /Idieresis 223 /ntilde 224 /Ntilde 226 /ocircumflex
228 /Ocircumflex 229 /odieresis 230 /Odieresis 231 /ucircumflex 236 /Ucircumflex
237 /udieresis 238 /Udieresis 239 /aring 242 /Aring 243 /ydieresis
244 /Ydieresis 246 /aacute 247 /Aacute 252 /ugrave 253 /Ugrave] def
/Times-Roman /Times-Roman accvec ReEncode
/Times-Italic /Times-Italic accvec ReEncode
/Times-Bold /Times-Bold accvec ReEncode
/Times-BoldItalic /Times-BoldItalic accvec ReEncode
/Helvetica /Helvetica accvec ReEncode
/Helvetica-Oblique /Helvetica-Oblique accvec ReEncode
/Helvetica-Bold /Helvetica-Bold accvec ReEncode
/Helvetica-BoldOblique /Helvetica-BoldOblique  accvec ReEncode
/Courier /Courier accvec ReEncode
/Courier-Oblique /Courier-Oblique accvec ReEncode
/Courier-Bold /Courier-Bold accvec ReEncode
/Courier-BoldOblique /Courier-BoldOblique accvec ReEncode
/oshow {gsave [] 0 sd true charpath stroke gr} def
/stwn { /fs exch def /fn exch def /text exch def fn findfont fs sf
 text sw pop xs add /xs exch def} def
/stwb { /fs exch def /fn exch def /nbas exch def /textf exch def
textf length /tlen exch def nbas tlen gt {/nbas tlen def} if
fn findfont fs sf textf dup length nbas sub nbas getinterval sw
pop neg xs add /xs exch def} def
/accspe [ 65 /plusminus 66 /bar 67 /existential 68 /universal
69 /exclam 70 /numbersign 71 /greater 72 /question 73 /integral
74 /colon 75 /semicolon 76 /less 77 /bracketleft 78 /bracketright
79 /greaterequal 80 /braceleft 81 /braceright 82 /radical
83 /spade 84 /heart 85 /diamond 86 /club 87 /lessequal
88 /multiply 89 /percent 90 /infinity 48 /circlemultiply 49 /circleplus
50 /emptyset 51 /lozenge 52 /bullet 53 /arrowright 54 /arrowup
55 /arrowleft 56 /arrowdown 57 /arrowboth 48 /degree 44 /comma 43 /plus
 45 /angle 42 /angleleft 47 /divide 61 /notequal 40 /equivalence 41 /second
 97 /approxequal 98 /congruent 99 /perpendicular 100 /partialdiff 101 /florin
 102 /intersection 103 /union 104 /propersuperset 105 /reflexsuperset
 106 /notsubset 107 /propersubset 108 /reflexsubset 109 /element 110 /notelement
 111 /gradient 112 /logicaland 113 /logicalor 114 /arrowdblboth
 115 /arrowdblleft 116 /arrowdblup 117 /arrowdblright 118 /arrowdbldown
 119 /ampersand 120 /omega1 121 /similar 122 /aleph ] def
/Symbol /Special accspe ReEncode
/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224
 mul t} def
%%EndProlog
 gsave  90 r 0 -595 t  28 20 t .25 .25 scale  gsave 
%%Page: number 1
 gsave 
 1 1 Zone
 gsave 0 0 t black [] 0 sd 1 lw 3 lw 681 908 891 771 bl 2042 1361 551 431 C
 gsave  1342 1558
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(BR\(H)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   36 sf 0   26 m 
(\261)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(\))
 show 
 gr 
 gsave  1342 1497
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
( = 3)
 show 
 gr 
 gsave  953 1622
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(tn)
 show 
 gr 
 gsave  971 1194
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(WA)
 show 
 gr 
 gsave  913 1127
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(cb)
 show 
 gr 
 gsave  913 1044
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(cs)
 show 
 gr 
 gsave  913 875
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(mn)
 show 
 gr 
 gsave  1228 1376
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(Wh)
 show 
 gr 
 gsave  1246 1622
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tb)
 show 
 gr 
 /xs 0 def 
(M)
 /Times-Roman     51 stwn 
 /s1 0 def 
 /Times-Roman findfont   36 sf
 (H) sw pop s1 add /s1 exch def
 /s2 0 def 
 /Special findfont   36 sf
 (\261) sw pop s2 add /s2 exch def
 s1 s2 ge { xs s1 add /xs exch def} { xs s2 add /xs exch def} ifelse 
(\040)
 /Times-Roman     51 stwn 
(M)
 /Special     51 stwn 
(GeV)
 /Times-Roman     51 stwn 
(N)
 /Special     51 stwn 
 gsave  1232 653
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 0  -17 rm 
 /Times-Roman findfont   36 sf
(H)
 show currentpoint pop /s1 exch def
 0   26 rm 
 /Special findfont   36 sf
(\261)
 show currentpoint pop /s2 exch def
 s1 s2 ge {s1 0 t} {s2 0 t} ifelse 
 /Times-Roman findfont   51 sf 0    0 m 
(\040)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(GeV)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(N)
 show 
 gsave  gsave  gr  gr  gr 
 /xs 0 def 
(100)
 /Times-Roman     51 stwn 
 gsave  933 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(100)
 show 
 gr 
 /xs 0 def 
(200)
 /Times-Roman     51 stwn 
 gsave  1208 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(200)
 show 
 gr 
 /xs 0 def 
(300)
 /Times-Roman     51 stwn 
 gsave  1369 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(300)
 show 
 gr 
 /xs 0 def 
(500)
 /Times-Roman     51 stwn 
 gsave  1572 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(500)
 show 
 gr 
 /xs 0 def 
(1)
 /Times-Roman     51 stwn 
 gsave  837 1662
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1)
 show 
 gr  NC 680 908 1799 771 bl 2042 1361 551 431 C
 gsave  2277 1558
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(BR\(H)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   36 sf 0   26 m 
(\261)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(\))
 show 
 gr 
 gsave  2277 1497
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
( = 30)
 show 
 gr 
 gsave  1860 1641
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(tn)
 show 
 gr 
 gsave  1860 1044
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(cs)
 show 
 gr 
 gsave  1860 1151
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(cb)
 show 
 gr 
 gsave  1860 892
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(mn)
 show 
 gr 
 gsave  2204 1600
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tb)
 show 
 gr 
 /xs 0 def 
(M)
 /Times-Roman     51 stwn 
 /s1 0 def 
 /Times-Roman findfont   36 sf
 (H) sw pop s1 add /s1 exch def
 /s2 0 def 
 /Special findfont   36 sf
 (\261) sw pop s2 add /s2 exch def
 s1 s2 ge { xs s1 add /xs exch def} { xs s2 add /xs exch def} ifelse 
(\040)
 /Times-Roman     51 stwn 
(M)
 /Special     51 stwn 
(GeV)
 /Times-Roman     51 stwn 
(N)
 /Special     51 stwn 
 gsave  2139 653
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 0  -17 rm 
 /Times-Roman findfont   36 sf
(H)
 show currentpoint pop /s1 exch def
 0   26 rm 
 /Special findfont   36 sf
(\261)
 show currentpoint pop /s2 exch def
 s1 s2 ge {s1 0 t} {s2 0 t} ifelse 
 /Times-Roman findfont   51 sf 0    0 m 
(\040)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(GeV)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(N)
 show 
 gsave  gsave  gr  gr  gr 
 /xs 0 def 
(100)
 /Times-Roman     51 stwn 
 gsave  1841 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(100)
 show 
 gr 
 /xs 0 def 
(200)
 /Times-Roman     51 stwn 
 gsave  2116 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(200)
 show 
 gr 
 /xs 0 def 
(300)
 /Times-Roman     51 stwn 
 gsave  2277 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(300)
 show 
 gr 
 /xs 0 def 
(500)
 /Times-Roman     51 stwn 
 gsave  2479 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(500)
 show 
 gr 
 /xs 0 def 
(1)
 /Times-Roman     51 stwn 
 gsave  1744 1662
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1)
 show 
 gr  681 908 891 771 C NC 1 lw 891 771 m 908 Y s 3 lw 926 771 m -35 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  818 754
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-3)
 /Times-Roman     41 stwn 
 gsave  869 796
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-3)
 show 
 gr  908 862 m -17 X s 908 916 m -17 X s 908 953 m -17 X s 908 983 m -17 X s 908
 1007 m -17 X s 908 1027 m -17 X s 908 1044 m -17 X s 908 1060 m -17 X s 926
 1074 m -35 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  818 1057
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-2)
 /Times-Roman     41 stwn 
 gsave  869 1098
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-2)
 show 
 gr  908 1165 m -17 X s 908 1218 m -17 X s 908 1256 m -17 X s 908 1285 m -17 X s
 908 1309 m -17 X s 908 1329 m -17 X s 908 1347 m -17 X s 908 1362 m -17 X s 926
 1376 m -35 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  818 1359
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-1)
 /Times-Roman     41 stwn 
 gsave  869 1401
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-1)
 show 
 gr  908 1467 m -17 X s 908 1520 m -17 X s 908 1558 m -17 X s 908 1588 m -17 X s
 908 1612 m -17 X s 908 1632 m -17 X s 908 1649 m -17 X s 908 1665 m -17 X s 1
 lw 891 771 m 681 X s 3 lw 933 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  933 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(2)
 /Times-Roman     41 stwn 
 gsave  976 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(2)
 show 
 gr  1208 788 m -17 Y s 1369 788 m -17 Y s 1483 788 m -17 Y s 1572 788 m -17 Y s
 681 908 891 771 C NC 1 lw 1572 771 m 908 Y s 3 lw 1538 771 m 34 X s 1555 862 m
 17 X s 1555 916 m 17 X s 1555 953 m 17 X s 1555 983 m 17 X s 1555 1007 m 17 X s
 1555 1027 m 17 X s 1555 1044 m 17 X s 1555 1060 m 17 X s 1538 1074 m 34 X s
 1555 1165 m 17 X s 1555 1218 m 17 X s 1555 1256 m 17 X s 1555 1285 m 17 X s
 1555 1309 m 17 X s 1555 1329 m 17 X s 1555 1347 m 17 X s 1555 1362 m 17 X s
 1538 1376 m 34 X s 1555 1467 m 17 X s 1555 1520 m 17 X s 1555 1558 m 17 X s
 1555 1588 m 17 X s 1555 1612 m 17 X s 1555 1632 m 17 X s 1555 1649 m 17 X s
 1555 1665 m 17 X s 1 lw 891 1679 m 681 X s 3 lw 933 1645 m 34 Y s 1208 1662 m
 17 Y s 1369 1662 m 17 Y s 1483 1662 m 17 Y s 1572 1662 m 17 Y s 681 908 891 771
 C 879 1099 m 2 1 d 2 X 2 1 d 3 1 d 2 1 d 2 1 d 2 1 d 3 X 2 1 d 2 1 d 3 X 2 1 d
 2 X 3 1 d 2 X 3 1 d 2 X 2 1 d 3 X 2 1 d 8 X 2 1 d 5 X 3 1 d 18 X 2 1 d 28 X 3
 -1 d 20 X 3 -1 d 10 X 2 -1 d 8 X 2 -1 d 5 X 2 -1 d 5 X 3 -1 d 4 X 3 -1 d 2 X 2
 -1 d 5 X 3 -1 d 2 X 2 -1 d 3 -1 d 2 X 2 -1 d 2 X 3 -1 d 2 -1 d 2 X 3 -1 d 2 -1
 d 2 X 2 -1 d 2 -1 d 3 -1 d 2 -1 d 2 -1 d 2 -1 d 3 -1 d 2 -1 d 2 -1 d 2 -2 d 2
 -1 d 2 -1 d 3 -2 d 2 -2 d 2 -2 d 2 -1 d 2 -3 d 2 -2 d 2 -3 d 2 -2 d 2 -3 d 2 -4
 d 2 -3 d 3 -4 d 2 -4 d 2 -5 d 2 -6 d 2 -6 d 2 -8 d 2 -8 d 2 -10 d 2 -12 d 2 -15
 d 2 -22 d 2 -22 d 2 -20 d 1 -19 d 2 -18 d 2 -16 d 2 -16 d 2 -14 d 2 -14 d 2 -13
 d 2 -12 d 2 -12 d 2 -11 d 2 -10 d 1 -10 d 2 -9 d 2 -9 d 2 -9 d 2 -8 d 2 -8 d 2
 -8 d 1 -7 d 2 -7 d 2 -7 d 2 -6 d 2 -7 d 1 -6 d 2 -6 d 2 -5 d 2 -6 d 1 -5 d 2 -5
 d 2 -5 d 2 -5 d 1 -5 d 2 -4 d 2 -5 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 1 -4 d 2 -4 d
 2 -3 d 1 -4 d 2 -3 d 2 -4 d 1 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1 -3 d 2
 -3 d 1 -3 d 2 -3 d 2 -2 d 1 -3 d 2 -2 d 1 -3 d 2 -2 d 2 -3 d 1 -2 d 2 -2 d 1 -2
 d 2 -3 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -1 d
 1 -2 d s 1303 497 m 2 -2 d 1 -2 d 2 -1 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 1 -1 d 2
 -2 d 1 -2 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1
 d 2 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -2 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d
 2 -1 d 1 -2 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1
 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 1
 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d
 1 X 2 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 X 1 -1 d 1 X 2 -1 d 1
 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 2 -1 d 1
 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 3 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X
 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1
 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1
 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X -1 Y 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 2
 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d s 1532 371 m 3
 X 1 -1 d 4 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 4 X
 1 -1 d 5 X 1 -1 d 5 X 1 -1 d 5 X 1 -1 d 5 X 1 -1 d 6 X 1 -1 d 5 X 1 -1 d 6 X 1
 -1 d 7 X 1 -1 d 7 X -1 Y 8 X -1 Y 8 X 1 -1 d 8 X 1 -1 d 8 X 1 -1 d 10 X -1 Y 3
 X s 1678 349 m 7 X -1 Y 11 X 1 -1 d 11 X 1 -1 d 12 X -1 Y 13 X 1 -1 d 14 X 1 -1
 d 16 X -1 Y 17 X 1 -1 d 1 X s 1785 341 m 18 X 1 -1 d 22 X -1 Y 22 X s 879 1641
 m 2 1 d 2 1 d 2 1 d 3 1 d 2 1 d 2 1 d 2 1 d 3 1 d 2 X 2 1 d 3 1 d 2 1 d 2 X 3 1
 d 2 1 d 3 X 2 1 d 2 1 d 3 X 2 1 d 3 X 2 1 d 3 X 2 1 d 5 X 3 1 d 5 X 3 1 d 5 X 2
 1 d 8 X 2 1 d 13 X 3 1 d 53 X 2 -1 d 12 X 3 -1 d 9 X 2 -1 d 5 X 3 -1 d 4 X 3 -1
 d 2 X 2 -1 d 2 X 3 -1 d 2 X 2 -1 d 3 X 2 -1 d 2 -1 d 2 X 2 -1 d 3 -1 d 2 X 2 -1
 d 2 -1 d 3 -1 d 2 -1 d 2 -1 d 2 -1 d 2 -2 d 2 -1 d 3 -1 d 2 -2 d 2 -2 d 2 -1 d
 2 -3 d 2 -2 d 2 -2 d 2 -3 d 2 -3 d 2 -3 d 2 -3 d 3 -4 d 2 -4 d 2 -5 d 2 -5 d 2
 -7 d 2 -7 d 2 -8 d 2 -10 d 2 -12 d 2 -15 d 2 -22 d 2 -21 d 2 -20 d 1 -19 d 2
 -18 d 2 -16 d 2 -16 d 2 -14 d 2 -14 d 2 -13 d 2 -12 d 2 -11 d 2 -11 d 2 -10 d 1
 -10 d 2 -9 d 2 -9 d 2 -9 d 2 -8 d 2 -8 d 2 -7 d 1 -7 d 2 -7 d 2 -7 d 2 -6 d 2
 -7 d 1 -5 d 2 -6 d 2 -6 d 2 -5 d 1 -5 d 2 -5 d 2 -5 d 2 -5 d 1 -4 d 2 -5 d 2 -4
 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 1 -4 d 2 -4 d 2 -3 d 1 -4 d 2 -3 d 2 -3 d 1 -4 d
 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1 -2 d 2 -3 d 1 -3 d 2 -2 d 2 -3 d 1 -2 d 2
 -3 d 1 -2 d 2 -2 d 2 -3 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2
 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 1 -2 d s 1303 1065 m 2 -2 d 1 -1 d
 2 -2 d 1 -1 d 2 -2 d 1 -2 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 2
 -2 d 1 -1 d 2 -1 d 1 -2 d 1 -1 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -1
 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -2 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1
 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d
 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 X
 1 -1 d 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 2
 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1
 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X
 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1
 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 3 X 1 -1
 d 4 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 5 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d
 4 X 1 -1 d 5 X 1 -1 d 4 X s 1532 953 m 1 X -1 Y 6 X -1 Y 5 X 1 -1 d 7 X 1 -1 d
 5 X 1 -1 d 8 X -1 Y 7 X 1 -1 d 7 X 1 -1 d 9 X 1 -1 d 9 X -1 Y 11 X 1 -1 d 11 X
 1 -1 d 12 X 1 -1 d 16 X -1 Y 19 X 1 -1 d 3 X s 1678 938 m 21 X 1 -1 d 40 X -1 Y
 45 X s 1785 936 m 63 X s 879 899 m 2 1 d 2 1 d 2 2 d 3 1 d 2 X 2 1 d 2 1 d 3 1
 d 2 1 d 2 1 d 3 1 d 2 X 2 1 d 3 1 d 2 X 3 1 d 2 1 d 2 X 3 1 d 2 X 3 1 d 2 X 3 1
 d 2 X 3 1 d 5 X 2 1 d 6 X 2 1 d 8 X 2 1 d 8 X 3 1 d 17 X 3 1 d 33 X 2 -1 d 17 X
 3 -1 d 9 X 3 -1 d 4 X 3 -1 d 5 X 2 -1 d 5 X 2 -1 d 2 X 2 -1 d 3 X 2 -1 d 2 X 3
 -1 d 2 X 2 -1 d 2 -1 d 2 X 3 -1 d 2 -1 d 2 -1 d 2 -1 d 3 -1 d 2 -1 d 2 -1 d 2
 -1 d 2 -1 d 2 -1 d 3 -2 d 2 -1 d 2 -2 d 2 -2 d 2 -2 d 2 -2 d 2 -3 d 2 -2 d 2 -3
 d 2 -3 d 2 -4 d 3 -3 d 2 -5 d 2 -4 d 2 -6 d 2 -6 d 2 -8 d 2 -8 d 2 -9 d 2 -12 d
 2 -15 d 2 -22 d 2 -22 d 2 -20 d 1 -19 d 2 -17 d 2 -17 d 2 -15 d 2 -15 d 2 -13 d
 2 -13 d 2 -12 d 2 -12 d 2 -10 d 2 -11 d 1 -10 d 2 -9 d 2 -9 d 2 -8 d 2 -8 d 2
 -8 d 2 -8 d 1 -7 d 2 -7 d 2 -6 d 2 -7 d 2 -6 d 1 -6 d 2 -6 d 2 -5 d 2 -6 d 1 -5
 d 2 -5 d 2 -5 d 2 -4 d 1 -5 d 2 -4 d 2 -5 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 1 -4 d
 2 -3 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1
 -3 d 2 -2 d 1 -3 d 2 -3 d 2 -2 d 1 -3 d 2 -2 d 1 -3 d 2 -2 d 2 -2 d 1 -2 d 2 -3
 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 1 -2 d
 2 -2 d 1 -1 d s 1303 324 m 2 -2 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -2 d 1
 -1 d 2 -1 d 1 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -1 d 2 -2
 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d
 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1
 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d
 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d
 1 X 2 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 2 -1 d 1 -1 d
 1 X 1 -1 d 1 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 1
 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X
 2 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1
 -1 d 2 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 3 X 1 -1 d 3 X 1 -1
 d 4 X 1 -1 d 4 X -1 Y 5 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 1 X s 1532
 211 m 4 X 1 -1 d 5 X 1 -1 d 5 X 1 -1 d 6 X 1 -1 d 7 X -1 Y 7 X -1 Y 7 X 1 -1 d
 9 X 1 -1 d 9 X 1 -1 d 9 X 1 -1 d 11 X 1 -1 d 11 X 1 -1 d 14 X 1 -1 d 17 X 1 -1
 d 13 X s 1678 197 m 7 X -1 Y 31 X 1 -1 d 68 X s 1785 195 m 63 X s 879 596 m 2 1
 d 2 1 d 2 1 d 3 1 d 2 1 d 2 X 2 1 d 3 1 d 2 1 d 2 X 3 1 d 2 X 2 1 d 3 1 d 2 X 3
 1 d 4 X 3 1 d 2 X 3 1 d 7 X 3 1 d 10 X 3 1 d 56 X 2 -1 d 10 X 3 -1 d 10 X 2 -1
 d 7 X 3 -1 d 5 X 2 -1 d 5 X 2 -1 d 3 X 2 -1 d 2 X 3 -1 d 5 X 2 -1 d 2 X 3 -1 d
 2 -1 d 2 X 2 -1 d 3 X 2 -1 d 2 -1 d 3 X 2 -1 d 2 -1 d 2 -1 d 2 -1 d 3 X 2 -1 d
 2 -1 d 2 -1 d 3 -1 d 2 -2 d 2 -1 d 2 -1 d 2 -1 d 2 -2 d 3 -2 d 2 -1 d 2 -2 d 2
 -2 d 2 -2 d 2 -2 d 2 -3 d 2 -3 d 2 -3 d 2 -3 d 2 -4 d 3 -3 d 2 -5 d 2 -5 d 2 -5
 d 2 -7 d 2 -7 d 2 -9 d 2 -9 d 2 -12 d 2 -16 d 2 -21 d 2 -22 d 2 -20 d 1 -19 d 2
 -18 d 2 -17 d 2 -15 d 2 -15 d 2 -14 d 2 -12 d 2 -13 d 2 -11 d 2 -11 d 2 -11 d 1
 -10 d 2 -9 d 2 -9 d 2 -9 d 2 -8 d 2 -8 d 2 -7 d 1 -8 d 2 -7 d 2 -6 d 2 -7 d 2
 -6 d 1 -6 d 2 -6 d 2 -6 d 2 -5 d 1 -6 d 2 -5 d 2 -5 d 2 -4 d 1 -5 d 2 -5 d 2 -4
 d 2 -4 d 1 -5 d 2 -4 d 2 -4 d 1 -3 d 2 -4 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 1 -4 d
 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d 1 -2 d 2 -3 d 2 -3 d 1 -2 d 2
 -3 d 1 -2 d 2 -3 d 2 -2 d 1 -2 d 2 -3 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2
 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d s 1303 -6 m 2 -1 d 1 -2 d 2
 -2 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 2 -2
 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d
 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1
 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 X
 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 1
 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 1 X 1
 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 -1
 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d
 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1
 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X
 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1
 -1 d 1 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1
 d 3 X 1 -1 d 3 X 1 -1 d 3 X s 1532 -131 m 1 X -1 Y 5 X 1 -1 d 2 X 1 -1 d 4 X 1
 -1 d 4 X 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 5 X 1 -1
 d 5 X 1 -1 d 6 X 1 -1 d 6 X -1 Y 6 X 1 -1 d 6 X 1 -1 d 7 X 1 -1 d 7 X 1 -1 d 7
 X 1 -1 d 8 X 1 -1 d 8 X 1 -1 d 9 X -1 Y 9 X s 1678 -153 m 1 X 1 -1 d 10 X -1 Y
 11 X 1 -1 d 12 X -1 Y 13 X -1 Y 14 X -1 Y 15 X -1 Y 17 X -1 Y 12 X s 1785 -161
 m 7 X -1 Y 20 X -1 Y 23 X 1 -1 d 12 X s 879 1068 m 2 1 d 2 1 d 2 1 d 3 1 d 2 1
 d 2 1 d 2 X 3 1 d 2 1 d 2 X 3 1 d 2 1 d 2 X 3 1 d 2 X 3 1 d 4 X 3 1 d 2 X 3 1 d
 5 X 2 1 d 10 X 3 1 d 23 X 3 1 d 5 X 2 -1 d 26 X 2 -1 d 13 X 2 -1 d 8 X 2 -1 d 7
 X 3 -1 d 5 X 2 -1 d 5 X 2 -1 d 3 X 2 -1 d 5 X 2 -1 d 3 X 2 -1 d 2 X 3 -1 d 2 X
 2 -1 d 2 -1 d 3 X 2 -1 d 2 -1 d 3 X 2 -1 d 2 -1 d 2 -1 d 2 X 3 -1 d 2 -1 d 2 -1
 d 2 -1 d 3 -1 d 2 -1 d 2 -2 d 2 -1 d 2 -1 d 2 -2 d 3 -1 d 2 -2 d 2 -2 d 2 -2 d
 2 -2 d 2 -2 d 2 -3 d 2 -3 d 2 -3 d 2 -3 d 2 -3 d 3 -4 d 2 -5 d 2 -4 d 2 -6 d 2
 -6 d 2 -8 d 2 -8 d 2 -10 d 2 -12 d 2 -16 d 2 -21 d 2 -22 d 2 -20 d 1 -19 d 2
 -18 d 2 -17 d 2 -15 d 2 -15 d 2 -13 d 2 -13 d 2 -13 d 2 -11 d 2 -11 d 2 -10 d 1
 -10 d 2 -10 d 2 -9 d 2 -8 d 2 -9 d 2 -8 d 2 -7 d 1 -7 d 2 -8 d 2 -6 d 2 -7 d 2
 -6 d 1 -6 d 2 -6 d 2 -6 d 2 -5 d 1 -5 d 2 -5 d 2 -5 d 2 -5 d 1 -5 d 2 -4 d 2 -5
 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 1 -3 d
 2 -4 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -2 d 1 -3 d 2 -3 d 2 -3 d 1 -2 d 2
 -3 d 1 -2 d 2 -3 d 2 -2 d 1 -2 d 2 -3 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2
 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d s 1303 466 m 2 -1 d 1 -2 d 2
 -2 d 1 -1 d 2 -2 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -2
 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d
 1 -1 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1
 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d
 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 1
 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1
 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1
 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 3
 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X
 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1
 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1
 d 2 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X -1 Y 3 X 1 -1 d 4 X 1 -1 d 2 X 1 -1 d 4
 X 1 -1 d 3 X 1 -1 d 2 X s 1532 341 m 1 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 3 X 1 -1
 d 4 X 1 -1 d 4 X 1 -1 d 5 X -1 Y 5 X 1 -1 d 5 X -1 Y 5 X 1 -1 d 5 X 1 -1 d 5 X
 1 -1 d 6 X 1 -1 d 5 X 1 -1 d 7 X -1 Y 7 X -1 Y 7 X 1 -1 d 7 X -1 Y 8 X 1 -1 d 8
 X 1 -1 d 8 X 1 -1 d 9 X -1 Y 8 X s 1678 319 m 2 X 1 -1 d 10 X -1 Y 11 X 1 -1 d
 12 X 1 -1 d 12 X 1 -1 d 14 X -1 Y 15 X -1 Y 17 X -1 Y 10 X s 1785 311 m 9 X -1
 Y 21 X 1 -1 d 22 X 1 -1 d 9 X s 879 771 m 9 X 2 -1889 d 2 589 d 2 182 d 3 116 d
 2 87 d 2 71 d 3 60 d 2 53 d 2 48 d 3 43 d 2 40 d 3 37 d 2 34 d 2 32 d 3 31 d 2
 29 d 3 28 d 2 26 d 3 25 d 2 25 d 3 23 d 2 23 d 3 21 d 2 21 d 3 21 d 3 19 d 2 19
 d 3 19 d 2 18 d 3 18 d 2 17 d 3 16 d 2 17 d 3 16 d 3 15 d 2 15 d 3 15 d 2 14 d
 3 15 d 2 14 d 3 13 d 2 14 d 3 13 d 3 12 d 2 13 d 3 12 d 2 13 d 3 12 d 2 11 d 3
 12 d 2 11 d 3 11 d 2 11 d 3 11 d 2 11 d 3 11 d 2 10 d 3 10 d 2 10 d 3 10 d 2 10
 d 2 10 d 3 9 d 2 10 d 3 9 d 2 10 d 3 9 d 2 9 d 2 9 d 3 9 d 2 8 d 2 9 d 3 9 d 2
 8 d 3 9 d 2 8 d 2 8 d 3 9 d 2 8 d 2 8 d 2 8 d 3 8 d 2 8 d 2 8 d 3 7 d 2 8 d 2 8
 d 2 8 d 2 7 d 3 8 d 2 7 d 2 8 d 2 7 d 3 8 d 2 7 d 2 8 d 2 7 d 2 8 d 2 7 d 3 7 d
 2 8 d 2 7 d 2 7 d 2 8 d 2 7 d 2 7 d 2 8 d 2 7 d 2 8 d 2 8 d 3 7 d 2 9 d 2 9 d 2
 9 d 2 11 d 2 12 d 2 10 d 2 10 d 2 13 d 2 17 d 2 24 d 2 19 d 2 14 d 1 11 d 2 8 d
 2 7 d 2 5 d 2 5 d 2 4 d 2 3 d 2 3 d 2 2 d 2 2 d 2 2 d 1 2 d 2 2 d 2 1 d 2 1 d 2
 1 d 2 1 d 2 1 d 1 1 d 2 1 d 2 1 d 2 1 d 2 X 1 1 d 2 1 d 2 X 2 1 d 1 X 2 1 d 4 X
 1 1 d 2 X 2 1 d 3 X 2 1 d 5 X 2 1 d 5 X 1 1 d 7 X 2 1 d 6 X 2 1 d 9 X 2 1 d 12
 X 1 1 d 6 X s 1303 1672 m 11 X 1 1 d 20 X 1 1 d 30 X 1 1 d 43 X 1 1 d 70 X 1 1
 d 50 X s 1532 1677 m 112 X 1 1 d 33 X s 1678 1678 m 107 X s 1785 1678 m 63 X s
 [12 12] 0 sd 879 1371 m 2 -3 d 2 -2 d 2 -2 d 3 -2 d 2 -2 d 2 -3 d 2 -2 d 3 -2 d
 2 -2 d 2 -2 d 3 -2 d 2 -3 d 2 -2 d 3 -2 d 2 -2 d 3 -2 d 2 -2 d 2 -2 d 3 -1 d 2
 -2 d 3 -2 d 2 -2 d 3 -1 d 2 -2 d 3 -1 d 2 -2 d 3 -1 d 2 -2 d 3 -1 d 3 -1 d 2 -1
 d 3 -1 d 2 -1 d 3 -1 d 2 -1 d 3 X 2 -1 d 3 -1 d 3 X 2 -1 d 23 X 3 1 d 2 X 3 1 d
 2 X 3 1 d 2 1 d 3 1 d 2 1 d 3 1 d 2 1 d 3 1 d 2 1 d 3 1 d 2 1 d 3 2 d 2 1 d 2 2
 d 3 1 d 2 2 d 3 1 d 2 2 d 3 2 d 2 2 d 2 2 d 3 1 d 2 2 d 2 2 d 3 2 d 2 2 d 3 3 d
 2 2 d 2 2 d 3 2 d 2 2 d 2 3 d 2 2 d 3 3 d 2 2 d 2 3 d 3 2 d 2 3 d 2 2 d 2 3 d 2
 3 d 3 3 d 2 3 d 2 3 d 2 3 d 3 3 d 2 3 d 2 3 d 2 4 d 2 3 d 2 4 d 3 4 d 2 4 d 2 4
 d 2 5 d 2 5 d 2 5 d 2 6 d 2 6 d 2 5 d 2 6 d 2 5 d 3 6 d 2 5 d 2 6 d 2 6 d 2 5 d
 2 6 d 2 6 d 2 5 d 2 5 d 2 2 d 2 -7 d 2 -8 d 2 -8 d 1 -7 d 2 -8 d 2 -7 d 2 -6 d
 2 -7 d 2 -6 d 2 -6 d 2 -6 d 2 -5 d 2 -5 d 2 -5 d 1 -5 d 2 -5 d 2 -4 d 2 -5 d 2
 -4 d 2 -4 d 2 -4 d 1 -4 d 2 -4 d 2 -4 d 2 -3 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 2 -3
 d 1 -3 d 2 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -2 d 2 -3 d
 1 -3 d 2 -2 d 2 -3 d 1 -2 d 2 -3 d 2 -2 d 1 -2 d 2 -3 d 2 -2 d 1 -2 d 2 -3 d 2
 -2 d 1 -2 d 2 -2 d 1 -3 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -2 d 1 -2
 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -1 d
 1 -2 d 2 -2 d 1 -2 d s 1303 1256 m 2 -1 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 1 -2 d 2
 -1 d 1 -2 d 2 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 1 -1
 d 2 -2 d 1 -1 d 2 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d
 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -1 d 1
 -2 d 2 -1 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -2 d 1 -1 d 1 -1 d 2 -1
 d 1 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -2 d 1 -1 d
 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -2 d 2
 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1
 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1
 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d
 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1
 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1
 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1
 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1
 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d -1 Y 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1
 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d -1 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X
 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1
 X 1 -1 d 1 X 1 -1 d s 1532 1055 m 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d -1
 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 -1 d 1 X 1
 -1 d 1 X 1 -1 d -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1
 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1
 -1 d 1 X -1 Y 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1
 d 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1
 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1
 d 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1
 -1 d 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X -1 Y 2 X -1 Y
 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 X s 1678 954 m -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 1 X 1
 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1
 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X -1 Y 1
 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X
 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X s
 1785 884 m 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1
 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1
 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1
 Y 1 X -1 Y s 879 1411 m 2 -5 d 2 -5 d 2 -6 d 3 -5 d 2 -5 d 2 -5 d 2 -6 d 3 -5 d
 2 -6 d 2 -5 d 3 -5 d 2 -6 d 2 -6 d 3 -5 d 2 -6 d 3 -5 d 2 -6 d 2 -6 d 3 -5 d 2
 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -6 d 3 -6 d 3 -6 d 2 -5
 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -5 d 2 -6 d 3 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -6 d
 3 -6 d 2 -5 d 3 -6 d 2 -6 d 3 -5 d 3 -6 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -5 d 3
 -6 d 2 -6 d 3 -5 d 2 -6 d 3 -5 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -5 d 3 -6 d 2 -5
 d 2 -6 d 3 -5 d 2 -6 d 3 -5 d 2 -5 d 3 -6 d 2 -5 d 2 -6 d 3 -5 d 2 -6 d 2 -5 d
 3 -5 d 2 -6 d 3 -5 d 2 -5 d 2 -6 d 3 -5 d 2 -6 d 2 -5 d 2 -5 d 3 -6 d 2 -5 d 2
 -5 d 3 -6 d 2 -5 d 2 -6 d 2 -5 d 2 -5 d 3 -6 d 2 -5 d 2 -6 d 2 -5 d 3 -6 d 2 -6
 d 2 -5 d 2 -6 d 2 -6 d 2 -6 d 3 -6 d 2 -6 d 2 -6 d 2 -6 d 2 -6 d 2 -7 d 2 -7 d
 2 -7 d 2 -7 d 2 -8 d 2 -7 d 3 -8 d 2 -9 d 2 -9 d 2 -9 d 2 -11 d 2 -12 d 2 -12 d
 2 -13 d 2 -17 d 2 -19 d 2 -26 d 2 -25 d 2 -25 d 1 -23 d 2 -21 d 2 -21 d 2 -19 d
 2 -18 d 2 -18 d 2 -17 d 2 -16 d 2 -15 d 2 -15 d 2 -14 d 1 -14 d 2 -13 d 2 -13 d
 2 -12 d 2 -12 d 2 -11 d 2 -12 d 1 -11 d 2 -10 d 2 -11 d 2 -10 d 2 -10 d 1 -9 d
 2 -9 d 2 -10 d 2 -9 d 1 -8 d 2 -9 d 2 -8 d 2 -9 d 1 -8 d 2 -8 d 2 -8 d 2 -7 d 1
 -8 d 2 -7 d 2 -8 d 1 -7 d 2 -7 d 2 -7 d 1 -7 d 2 -7 d 2 -6 d 1 -7 d 2 -6 d 2 -7
 d 1 -6 d 2 -6 d 2 -7 d 1 -6 d 2 -6 d 1 -6 d 2 -5 d 2 -6 d 1 -6 d 2 -6 d 1 -5 d
 2 -6 d 2 -5 d 1 -6 d 2 -5 d 1 -5 d 2 -5 d 1 -6 d 2 -5 d 1 -5 d 2 -5 d 1 -5 d 2
 -5 d 1 -5 d 2 -5 d 1 -4 d 2 -5 d 1 -5 d s 1303 -104 m 2 -5 d 1 -4 d 2 -5 d 1 -4
 d 2 -5 d 1 -4 d 2 -5 d 1 -4 d 2 -5 d 1 -4 d 1 -4 d 2 -5 d 1 -4 d 2 -4 d 1 -4 d
 2 -4 d 1 -4 d 1 -5 d 2 -4 d 1 -4 d 2 -4 d 1 -4 d 1 -4 d 2 -4 d 1 -3 d 1 -4 d 2
 -4 d 1 -4 d 2 -4 d 1 -3 d 1 -4 d 2 -4 d 1 -4 d 1 -3 d 2 -4 d 1 -4 d 1 -3 d 2 -4
 d 1 -3 d 1 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -4 d 2 -3 d 1 -4 d 1 -3 d 2 -3 d 1 -4 d
 1 -3 d 1 -3 d 2 -4 d 1 -3 d 1 -3 d 1 -4 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -4 d 1
 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 1 -3
 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -2 d 1 -3 d
 1 -3 d 1 -3 d 1 -3 d 2 -2 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d 2 -3 d 1
 -2 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d 2 -2 d 1 -3 d 1 -3 d 1 -2
 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 2 -2 d 1 -3 d
 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1
 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2
 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d
 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1
 -2 d -2 Y 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d
 1 -2 d 1 -3 d 1 -1 d -3 Y 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -1
 d 1 -2 d -2 Y 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d -2 Y 1 -2
 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d s 1532 -675 m 1 -2 d -2 Y 1 -2 d 1 -2 d 1
 -2 d 1 -1 d 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d -2 Y 1 -2 d 1
 -1 d 1 -2 d 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d -2 Y 1 -2 d 1
 -2 d 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -1 d 1 -2 d 1 -2 d 1 -1 d -2 Y 1 -2 d 1 -2 d 1
 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -2 d 1 -1 d 1 -2 d -2 Y 1
 -1 d 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -2 d 1 -1 d
 -2 Y 1 -1 d 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -1 d
 -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d
 -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1
 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2
 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d
 -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d -1
 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1
 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1
 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -2 Y 1
 -1 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1
 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d 1
 -1 d -2 Y 1 -1 d s 1678 -981 m -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -2
 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1
 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -1 Y 1
 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d
 -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d
 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -2 d
 -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d s 1785 -1196 m -1 Y 1 -1
 d -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 X
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1
 Y 1 X -2 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2
 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 X -1 Y s NC [] 0 sd 1 lw 1799
 771 m 908 Y s 3 lw 1833 771 m -34 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1725 754
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-3)
 /Times-Roman     41 stwn 
 gsave  1776 796
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-3)
 show 
 gr  1816 862 m -17 X s 1816 916 m -17 X s 1816 953 m -17 X s 1816 983 m -17 X s
 1816 1007 m -17 X s 1816 1027 m -17 X s 1816 1044 m -17 X s 1816 1060 m -17 X s
 1833 1074 m -34 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1725 1057
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-2)
 /Times-Roman     41 stwn 
 gsave  1776 1098
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-2)
 show 
 gr  1816 1165 m -17 X s 1816 1218 m -17 X s 1816 1256 m -17 X s 1816 1285 m -17
 X s 1816 1309 m -17 X s 1816 1329 m -17 X s 1816 1347 m -17 X s 1816 1362 m -17
 X s 1833 1376 m -34 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1725 1359
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-1)
 /Times-Roman     41 stwn 
 gsave  1776 1401
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-1)
 show 
 gr  1816 1467 m -17 X s 1816 1520 m -17 X s 1816 1558 m -17 X s 1816 1588 m -17
 X s 1816 1612 m -17 X s 1816 1632 m -17 X s 1816 1649 m -17 X s 1816 1665 m -17
 X s 1 lw 1799 771 m 680 X s 3 lw 1841 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1841 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(2)
 /Times-Roman     41 stwn 
 gsave  1883 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(2)
 show 
 gr  2116 788 m -17 Y s 2277 788 m -17 Y s 2391 788 m -17 Y s 2479 788 m -17 Y s
 680 908 1799 771 C NC 1 lw 2479 771 m 908 Y s 3 lw 2445 771 m 34 X s 2462 862 m
 17 X s 2462 916 m 17 X s 2462 953 m 17 X s 2462 983 m 17 X s 2462 1007 m 17 X s
 2462 1027 m 17 X s 2462 1044 m 17 X s 2462 1060 m 17 X s 2445 1074 m 34 X s
 2462 1165 m 17 X s 2462 1218 m 17 X s 2462 1256 m 17 X s 2462 1285 m 17 X s
 2462 1309 m 17 X s 2462 1329 m 17 X s 2462 1347 m 17 X s 2462 1362 m 17 X s
 2445 1376 m 34 X s 2462 1467 m 17 X s 2462 1520 m 17 X s 2462 1558 m 17 X s
 2462 1588 m 17 X s 2462 1612 m 17 X s 2462 1632 m 17 X s 2462 1649 m 17 X s
 2462 1665 m 17 X s 1 lw 1799 1679 m 680 X s 3 lw 1841 1645 m 34 Y s 2116 1662 m
 17 Y s 2277 1662 m 17 Y s 2391 1662 m 17 Y s 2479 1662 m 17 Y s 680 908 1799
 771 C 1807 1131 m 12 X 3 -1 d 15 X 2 -1 d 13 X 2 -1 d 16 X 2 -1 d 13 X 3 -1 d
 15 X 3 -1 d 12 X 3 -1 d 15 X 2 -1 d 15 X 2 -1 d 15 X 2 -1 d 17 X 2 -1 d 14 X 2
 -1 d 15 X 3 -1 d 15 X 2 -1 d 14 X 3 -1 d 12 X 2 -1 d 2 -1 d 2 -7 d 2 -8 d 2 -5
 d 2 -5 d 2 -5 d 1 -5 d 2 -5 d 2 -6 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d
 2 -5 d 2 -4 d 1 -5 d 2 -4 d 2 -5 d 2 -4 d 2 -4 d 2 -5 d 1 -3 d 2 -4 d 2 -4 d 2
 -4 d 2 -4 d 1 -3 d 2 -3 d 2 -4 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d 2 -3 d 2 -3 d 1 -3
 d 2 -3 d 2 -2 d 1 -3 d 2 -2 d 2 -3 d 2 -2 d 1 -3 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d
 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -1 d 1 -2 d 2 -2 d 1
 -1 d 2 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 2 -2
 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d
 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 2 X 1 -1 d s 2225 870 m 2 -1 d 1 -1 d 2 -1 d
 1 -1 d 1 X 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 X
 1 -1 d 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X
 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 1 X 1 -1 d 3 X 1
 -1 d 1 X 2 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 2 -1 d 2 X 1 -1 d 3 X 1 -1 d 3 X 1 -1
 d 4 X 1 -1 d 2 X 2 -1 d 3 X 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d
 6 X 1 -1 d 5 X 1 -1 d 6 X 1 -1 d 7 X 1 -1 d 7 X 1 -1 d 8 X 1 -1 d 10 X 1 -1 d
 10 X 1 -1 d 12 X 1 -1 d 13 X 1 -1 d 6 X s 2448 818 m 9 X 1 -1 d 19 X 1 -1 d 26
 X 1 -1 d 37 X -1 Y 49 X s 2591 814 m 5 X 1 -1 d 100 X s 2697 813 m 41 X 1 -1 d
 17 X s 1807 1675 m 266 X 2 -1 d 2 -7 d 2 -8 d 2 -5 d 2 -5 d 2 -5 d 1 -5 d 2 -5
 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -4 d 2 -5 d 2 -5 d 2 -4 d 1 -5 d 2 -4 d
 2 -5 d 2 -4 d 2 -4 d 2 -4 d 1 -4 d 2 -4 d 2 -3 d 2 -4 d 2 -3 d 1 -4 d 2 -3 d 2
 -3 d 2 -3 d 2 -4 d 1 -2 d 2 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -2 d 2 -3 d 1 -2 d 2 -3
 d 2 -2 d 2 -2 d 1 -3 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d
 2 -1 d 2 -2 d 1 -2 d 2 -1 d 2 -2 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 2 -1 d 1 -2 d 2
 -1 d 1 -2 d 2 -1 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1
 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d
 1 -1 d 2 X 1 -1 d s 2225 1439 m 2 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d 1 X 2 -1
 d 1 -1 d 1 X 2 -1 d 1 X 2 -1 d 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1
 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 1 X 1 -1 d
 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 2 X 2 -1 d 3 X 1 -1 d 4 X 1 -1 d 4
 X 1 -1 d 5 X 1 -1 d 3 X 1 -1 d 6 X 1 -1 d 7 X 1 -1 d 6 X 1 -1 d 8 X 2 -1 d 8 X
 1 -1 d 11 X 1 -1 d 16 X 1 -1 d 24 X 1 -1 d 33 X s 2448 1400 m 58 X 1 1 d 37 X 1
 Y 32 X 1 1 d 14 X s 2591 1403 m 10 X 1 1 d 23 X 1 Y 25 X 1 Y 21 X 1 1 d 23 X 1
 Y 2 X s 2697 1408 m 21 X 1 Y 20 X 1 Y 18 X s 1807 933 m 15 X 2 1 d 249 X 2 -2 d
 2 -7 d 2 -8 d 2 -4 d 2 -5 d 2 -5 d 1 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2
 -5 d 2 -5 d 2 -5 d 2 -4 d 2 -5 d 1 -4 d 2 -5 d 2 -4 d 2 -4 d 2 -4 d 2 -4 d 1 -4
 d 2 -4 d 2 -4 d 2 -3 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 2 -3 d 2 -3 d 1 -3 d 2 -3 d
 2 -3 d 2 -2 d 1 -3 d 2 -3 d 2 -2 d 1 -3 d 2 -2 d 2 -2 d 2 -3 d 1 -2 d 2 -2 d 2
 -2 d 1 -2 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -1 d 1 -2 d 2 -2 d 2 -1
 d 1 -2 d 2 -2 d 1 -1 d 2 -2 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d
 1 -1 d 2 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1
 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 2 -1 d 1 -1 d s 2225 697 m 2
 X 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 X 1 -1 d 2 -1 d 1
 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 X
 1 -1 d 1 X 2 -1 d 2 X 2 -1 d 1 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 2 X 2 -1 d 2 X 1
 -1 d 3 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 3 X 2 -1 d 3 X 1 -1 d 5 X 1 -1 d 5 X 1 -1
 d 6 X 1 -1 d 6 X 1 -1 d 8 X 1 -1 d 8 X 1 -1 d 10 X 1 -1 d 13 X 1 -1 d 19 X 1 -1
 d 40 X 1 -1 d 6 X s 2448 658 m 25 X 1 1 d 53 X 1 Y 33 X 1 1 d 27 X 1 1 d 2 X s
 2591 662 m 22 X 1 1 d 23 X 1 1 d 23 X 1 Y 22 X 1 1 d 13 X s 2697 666 m 9 X 1 Y
 22 X 1 1 d 21 X 1 Y 6 X s 1807 629 m 7 X 3 -1 d 15 X 2 -1 d 13 X 2 -1 d 16 X 2
 -1 d 13 X 3 -1 d 12 X 3 -1 d 15 X 3 -1 d 15 X 2 -1 d 13 X 2 -1 d 15 X 2 -1 d 14
 X 3 -1 d 16 X 2 -1 d 14 X 2 -1 d 15 X 2 -1 d 15 X 2 -1 d 17 X 2 -1 d 4 X 2 -2 d
 2 -7 d 2 -8 d 2 -5 d 2 -5 d 2 -5 d 1 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2
 -6 d 2 -5 d 2 -4 d 2 -5 d 2 -5 d 1 -4 d 2 -5 d 2 -4 d 2 -5 d 2 -4 d 2 -4 d 1 -4
 d 2 -4 d 2 -4 d 2 -3 d 2 -4 d 1 -4 d 2 -3 d 2 -3 d 2 -4 d 2 -3 d 1 -3 d 2 -3 d
 2 -3 d 2 -3 d 1 -2 d 2 -3 d 2 -3 d 1 -2 d 2 -3 d 2 -2 d 2 -3 d 1 -2 d 2 -2 d 2
 -2 d 1 -3 d 2 -2 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -2 d 2 -1 d 1 -2 d 2 -2 d 2 -2
 d 1 -1 d 2 -2 d 1 -2 d 2 -1 d 2 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d
 1 -2 d 2 -1 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1
 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d s 2225 367
 m 2 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 X 1 -1 d 2
 -1 d 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 2 X 1 -1
 d 1 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 1 X 2 -1 d 2 X 2 -1 d
 1 X 1 -1 d 1 X 2 -1 d 2 X 1 -1 d 3 X 1 -1 d 1 X 2 -1 d 2 X 1 -1 d 4 X 1 -1 d 2
 X 2 -1 d 2 X 1 -1 d 4 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 2 -1 d 3 X 1 -1 d 4 X
 2 -1 d 4 X 1 -1 d 5 X 2 -1 d 5 X 1 -1 d 5 X 1 -1 d 6 X 1 -1 d 7 X 1 -1 d 8 X 1
 -1 d 9 X 1 -1 d 10 X -1 Y 11 X 1 -1 d 13 X 1 -1 d 14 X s 2448 316 m 1 -1 d 18 X
 -1 Y 23 X 1 -1 d 29 X -1 Y 43 X 1 -1 d 27 X s 2591 311 m 52 X 1 -1 d 53 X s
 2697 310 m 59 X s 1807 1026 m 12 X 3 -1 d 12 X 3 -1 d 15 X 2 -1 d 13 X 3 -1 d
 13 X 2 -1 d 16 X 2 -1 d 13 X 2 -1 d 15 X 3 -1 d 15 X 2 -1 d 14 X 3 -1 d 14 X 2
 -1 d 14 X 2 -1 d 16 X 2 -1 d 15 X 3 -1 d 14 X 2 -1 d 15 X 2 -1 d 2 X 2 -1 d 2
 -8 d 2 -8 d 2 -4 d 2 -5 d 2 -5 d 1 -6 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 2 -5
 d 2 -5 d 2 -5 d 2 -5 d 2 -5 d 1 -4 d 2 -5 d 2 -4 d 2 -4 d 2 -5 d 2 -4 d 1 -4 d
 2 -4 d 2 -3 d 2 -4 d 2 -4 d 1 -3 d 2 -4 d 2 -3 d 2 -3 d 2 -3 d 1 -4 d 2 -3 d 2
 -3 d 2 -2 d 1 -3 d 2 -3 d 2 -3 d 1 -2 d 2 -3 d 2 -2 d 2 -2 d 1 -3 d 2 -2 d 2 -2
 d 1 -2 d 2 -3 d 2 -2 d 1 -2 d 2 -2 d 1 -2 d 2 -1 d 2 -2 d 1 -2 d 2 -2 d 2 -2 d
 1 -1 d 2 -2 d 1 -1 d 2 -2 d 2 -2 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1 -2 d 2 -1 d 1
 -1 d 2 -2 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1
 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d s 2225 764 m 2
 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 2 -1 d
 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 -1 d 1 X
 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 3 X 1 -1 d 1 X 2 -1 d 1 X 1
 -1 d 3 X 1 -1 d 1 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 2 -1
 d 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 3 X 1 -1 d 5 X 1 -1 d
 4 X 1 -1 d 6 X 1 -1 d 5 X 1 -1 d 6 X 1 -1 d 6 X 1 -1 d 7 X 1 -1 d 8 X 1 -1 d 9
 X 1 -1 d 9 X 1 -1 d 11 X 1 -1 d 14 X -1 Y 12 X s 2448 713 m 4 X 1 -1 d 18 X -1
 Y 24 X -1 Y 31 X 1 -1 d 48 X -1 Y 16 X s 2591 708 m 78 X 1 -1 d 27 X s 2697 707
 m 59 X s 1807 -1296 m 3 66 d 2 57 d 2 50 d 3 45 d 2 41 d 3 38 d 2 35 d 3 33 d 2
 31 d 3 30 d 2 28 d 3 26 d 2 26 d 3 24 d 2 24 d 3 22 d 2 22 d 3 21 d 2 21 d 3 19
 d 2 19 d 3 19 d 3 18 d 2 18 d 3 17 d 2 16 d 3 17 d 2 16 d 3 15 d 3 15 d 2 15 d
 3 15 d 2 14 d 3 14 d 2 13 d 3 14 d 3 13 d 2 13 d 3 13 d 2 12 d 3 12 d 2 12 d 3
 12 d 2 12 d 3 11 d 2 11 d 3 12 d 2 11 d 3 10 d 2 11 d 3 11 d 2 10 d 3 10 d 2 10
 d 3 11 d 2 9 d 3 10 d 2 10 d 2 10 d 3 9 d 2 9 d 3 10 d 2 9 d 2 9 d 3 9 d 2 9 d
 3 9 d 2 9 d 2 9 d 3 9 d 2 8 d 2 9 d 3 9 d 2 8 d 2 9 d 3 8 d 2 9 d 2 8 d 2 8 d 3
 9 d 2 8 d 2 9 d 2 8 d 3 8 d 2 9 d 2 8 d 2 9 d 2 8 d 3 8 d 2 9 d 2 9 d 2 8 d 2 9
 d 2 9 d 3 9 d 2 9 d 2 9 d 2 9 d 2 10 d 2 9 d 2 10 d 2 11 d 2 10 d 2 11 d 3 12 d
 2 12 d 2 14 d 2 14 d 2 17 d 2 21 d 2 185 d 2 266 d 2 280 d 2 222 d 2 81 d 2 30
 d 2 25 d 2 20 d 1 17 d 2 15 d 2 13 d 2 11 d 2 10 d 2 9 d 2 8 d 2 7 d 2 6 d 2 6
 d 2 5 d 1 5 d 2 4 d 2 4 d 2 4 d 2 3 d 2 3 d 1 3 d 2 3 d 2 2 d 2 3 d 2 2 d 1 2 d
 2 2 d 2 2 d 2 1 d 2 2 d 1 1 d 2 2 d 2 1 d 2 1 d 1 1 d 2 1 d 2 1 d 1 1 d 2 1 d 2
 1 d 2 1 d 1 1 d 2 1 d 2 X 1 1 d 2 1 d 2 X 1 1 d 2 X 1 1 d 2 X 2 1 d 1 X 2 1 d 2
 X 1 1 d 2 X 1 1 d 4 X 1 1 d 3 X 2 1 d 3 X 1 1 d 4 X 1 1 d 6 X 2 1 d 4 X 2 1 d 7
 X 1 1 d 3 X s 2225 1655 m 5 X 1 1 d 10 X 1 1 d 12 X 2 1 d 17 X 1 1 d 23 X 1 1 d
 36 X 1 1 d 113 X s 2448 1661 m 143 X s 2591 1661 m 88 X -1 Y 18 X s 2697 1660 m
 59 X s [12 12] 0 sd 1807 774 m 3 -7 d 2 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -7 d 2 -6 d
 3 -6 d 2 -6 d 3 -6 d 2 -7 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 2
 -6 d 3 -6 d 2 -6 d 3 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 3 -6
 d 2 -5 d 3 -6 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 3 -5 d 2 -6 d 3 -6 d 2 -5 d 3 -5 d
 2 -6 d 3 -5 d 2 -6 d 3 -5 d 2 -5 d 3 -6 d 2 -5 d 3 -5 d 2 -5 d 3 -5 d 2 -6 d 3
 -5 d 2 -5 d 3 -6 d 2 -5 d 3 -6 d 2 -7 d 2 -8 d 3 -8 d 2 -11 d 3 -12 d 2 -15 d 2
 -16 d 3 -17 d 2 -18 d 3 -16 d 2 -15 d 2 -14 d 3 -13 d 2 -10 d 2 -9 d 3 -8 d 2
 -7 d 2 -6 d 3 -5 d 2 -4 d 2 -3 d 2 -3 d 3 -2 d 2 -1 d 2 -1 d 2 -1 d 9 X 2 1 d 3
 1 d 2 1 d 2 2 d 2 1 d 2 2 d 2 2 d 3 2 d 2 2 d 2 2 d 2 3 d 2 2 d 2 3 d 2 3 d 2 2
 d 2 4 d 2 3 d 3 3 d 2 3 d 2 4 d 2 3 d 2 4 d 2 4 d 2 4 d 2 4 d 2 3 d 2 -3 d 2 -3
 d 2 1 d 2 X 2 1 d 1 1 d 2 2 d 2 2 d 2 3 d 2 4 d 2 5 d 2 4 d 2 6 d 2 5 d 2 6 d 2
 7 d 1 8 d 2 9 d 2 10 d 2 12 d 2 13 d 2 15 d 1 15 d 2 12 d 2 11 d 2 9 d 2 8 d 1
 7 d 2 6 d 2 6 d 2 4 d 2 5 d 1 3 d 2 3 d 2 3 d 2 3 d 1 2 d 2 2 d 2 2 d 1 1 d 2 2
 d 2 1 d 2 1 d 1 X 2 1 d 2 1 d 1 X 2 1 d 15 X 1 -1 d 3 X 2 -1 d 2 X 1 -1 d 2 X 1
 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 2 -1 d 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 -1 d 1 X 2
 -1 d 1 -1 d 2 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 2 -1 d 1 -1 d s 2225 479
 m 2 X 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 2
 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d
 1 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 2 X
 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1
 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1
 d 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 X 1 -1
 d 1 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1
 d 2 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1
 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1
 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1
 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X
 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1
 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d -1 Y 1 X 1 -1 d 1 X
 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1
 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d s 2448
 351 m 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1
 d 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 2 X -1 Y
 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d
 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d
 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1
 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X
 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X
 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1
 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X s 2591 268 m 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d
 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X
 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1
 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1
 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1
 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X s 2697 205 m 1 -1 d 1 X -1 Y 2 X -1
 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1
 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1
 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 2 X s 1807 774 m 3 -7 d 2 -6 d 2 -6 d 3 -6 d 2 -7 d 3 -6 d 2 -6 d 3 -6 d 2
 -7 d 3 -6 d 2 -6 d 3 -6 d 2 -7 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -7 d 3 -6
 d 2 -6 d 3 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -6 d 3 -6 d 3 -6 d 2 -6 d
 3 -6 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 3 -6 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -6 d 3
 -5 d 2 -6 d 3 -6 d 2 -5 d 3 -6 d 2 -5 d 3 -6 d 2 -5 d 3 -6 d 2 -5 d 3 -6 d 2 -5
 d 3 -5 d 2 -6 d 3 -5 d 2 -5 d 2 -6 d 3 -5 d 2 -5 d 3 -5 d 2 -6 d 2 -5 d 3 -5 d
 2 -5 d 3 -5 d 2 -5 d 2 -5 d 3 -5 d 2 -5 d 2 -5 d 3 -5 d 2 -5 d 2 -5 d 3 -5 d 2
 -5 d 2 -5 d 2 -4 d 3 -5 d 2 -5 d 2 -5 d 2 -4 d 3 -5 d 2 -5 d 2 -5 d 2 -4 d 2 -5
 d 3 -4 d 2 -5 d 2 -5 d 2 -4 d 2 -5 d 2 -4 d 3 -5 d 2 -4 d 2 -4 d 2 -5 d 2 -4 d
 2 -5 d 2 -4 d 2 -4 d 2 -5 d 2 -4 d 3 -4 d 2 -5 d 2 -4 d 2 -4 d 2 -4 d 2 -4 d 2
 -5 d 2 -4 d 2 -5 d 2 -12 d 2 -12 d 2 -9 d 2 -8 d 2 -9 d 1 -9 d 2 -9 d 2 -9 d 2
 -9 d 2 -9 d 2 -9 d 2 -9 d 2 -9 d 2 -9 d 2 -8 d 2 -9 d 1 -8 d 2 -8 d 2 -8 d 2 -8
 d 2 -8 d 2 -8 d 1 -7 d 2 -8 d 2 -7 d 2 -8 d 2 -7 d 1 -7 d 2 -7 d 2 -7 d 2 -7 d
 2 -6 d 1 -7 d 2 -6 d 2 -7 d 2 -6 d 1 -6 d 2 -6 d 2 -6 d 1 -6 d 2 -6 d 2 -6 d 2
 -6 d 1 -6 d 2 -5 d 2 -6 d 1 -5 d 2 -6 d 2 -5 d 1 -5 d 2 -5 d 1 -6 d 2 -5 d 2 -5
 d 1 -5 d 2 -5 d 2 -5 d 1 -4 d 2 -5 d 1 -5 d 2 -5 d 2 -4 d 1 -5 d 2 -4 d 1 -5 d
 2 -4 d 1 -5 d 2 -4 d 1 -5 d 2 -4 d 2 -4 d 1 -4 d 2 -5 d 1 -4 d 2 -4 d 1 -4 d 2
 -4 d 1 -4 d 2 -4 d 1 -4 d 2 -4 d 1 -4 d 2 -4 d 1 -4 d 1 -3 d 2 -4 d 1 -4 d 2 -4
 d 1 -3 d s 2225 -370 m 2 -4 d 1 -4 d 2 -3 d 1 -4 d 1 -4 d 2 -3 d 1 -4 d 2 -3 d
 1 -4 d 1 -3 d 2 -4 d 1 -3 d 2 -3 d 1 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -3 d 2 -3 d 1
 -4 d 1 -3 d 2 -3 d 1 -3 d 1 -4 d 2 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 2 -3
 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d
 1 -3 d 1 -3 d 2 -3 d 1 -2 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -2 d 1 -3 d 2 -3 d 1
 -3 d 1 -2 d 1 -3 d 1 -3 d 2 -2 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d 2 -3 d 1 -2 d 1 -3
 d 1 -2 d 1 -3 d 1 -3 d 2 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 2 -2 d 1 -3 d
 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 2 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -3 d 1
 -2 d 1 -2 d 1 -3 d 2 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2
 d 1 -3 d 1 -2 d 2 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d
 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1
 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2
 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d
 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1
 -2 d 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d 1 -2 d
 1 -2 d 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2
 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d 1 -2 d -2 Y 1 -1
 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1
 -2 d s 2448 -856 m -2 Y 1 -1 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1
 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1
 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -1 d 1 -2 d
 -1 Y 1 -2 d 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1
 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1
 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d 1 -2 d -1 Y 1 -2 d 1
 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1
 -1 d -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -2 d 1 -1 d -1
 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d
 -1 Y 1 -2 d 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1
 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1
 d -2 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d
 -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1
 d 1 -2 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d
 -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1
 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1
 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d s 2591 -1139 m 1 -1
 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1
 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y
 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1
 d s 2697 -1345 m -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1
 d -2 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -2 Y
 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y
 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 X -2 Y 1 -1 d -1 Y 1 X s gr 
showpage
 gr 
%%Trailer
%%Pages: 1
 gr  gr 
%%EOF


==> br.h <==
%!PS-Adobe-2.0
%%Title: plot.ps (Landscape A 4)
%%Pages: (atend)
%%Creator: HIGZ Version 1.23/09
%%CreationDate: 98/08/20   09.41
%%EndComments
%%BeginProlog
/s {stroke} def /l {lineto} def /m {moveto} def /t {translate} def
/sw {stringwidth} def /r {rotate} def /rl {roll}  def /R {repeat} def
/d {rlineto} def /rm {rmoveto} def /gr {grestore} def /f {eofill} def
/c {setrgbcolor} def /lw {setlinewidth} def /sd {setdash} def
/cl {closepath} def /sf {scalefont setfont} def /black {0 setgray} def
/box {m dup 0 exch d exch 0 d 0 exch neg d cl} def
/NC{systemdict begin initclip end}def/C{NC box clip newpath}def
/bl {box s} def /bf {box f} def /Y { 0 exch d} def /X { 0 d} def 
/mp {newpath /y exch def /x exch def} def
/side {[w .77 mul w .23 mul] .385 w mul sd w 0 l currentpoint t -144 r} def
/mr {mp x y w2 0 360 arc} def /m24 {mr s} def /m20 {mr f} def
/mb {mp x y w2 add m w2 neg 0 d 0 w neg d w 0 d 0 w d cl} def
/mt {mp x y w2 add m w2 neg w neg d w 0 d cl} def
/m21 {mb f} def /m25 {mb s} def /m22 {mt f} def /m26 {mt s} def
/m23 {mp x y w2 sub m w2 w d w neg 0 d cl f} def
/m27 {mp x y w2 add m w3 neg w2 neg d w3 w2 neg d w3  w2 d cl s} def
/m28 {mp x w2 sub y w2 sub w3 add m w3 0 d 0 w3 neg d w3 0 d 0 w3 d w3 0 d
 0 w3 d w3 neg 0 d 0 w3 d w3 neg 0 d
 0 w3 neg d w3 neg 0 d cl s } def
/m29 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 4 {side} repeat cl fill gr} def
/m30 {mp gsave x w2 sub y w2 add w3 sub m currentpoint t
 5 {side} repeat s gr} def
/m31 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d
 x w2 sub y w2 add m w w neg d x w2 sub y w2
 sub m w w d s} def
/m2 {mp x y w2 sub m 0 w d x w2 sub y m w 0 d s} def
/m5 {mp x w2 sub y w2 sub m w w d x w2 sub y w2 add m w w neg d s} def
/DP {/PT exch def gsave 47.2 47.2 scale PT 1  eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55 AA AA 55 55
AA AA 55 55 AA AA 55 55 > } image } if PT 2 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE BB BB EE EE
BB BB EE EE BB BB EE EE > } image } if PT 3 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE FF FF BB BB FF FF EE EE
FF FF BB BB FF FF EE EE > } image } if PT 4 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < DF DF BF BF 7F 7F FE FE FD FD FB FB F7 F7 EF EF DF DF BF BF 7F 7F FE FE
FD FD FB FB F7 F7 EF EF > } image } if PT 5 eq { 16 16 1 [ 16 0 0 16 neg 0 16
] { < 7F 7F BF B F DF DF EF EF F7 F7 FB FB FD FD FE FE 7F 7F BF BF DF DF EF
EF F7 F7 FB FB FD FD FE FE > } image } if PT 6 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB BB
BB BB BB BB BB BB BB BB BB > } image } if PT 7 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00 00 FF FF FF FF FF FF 00
00 FF FF FF FF FF FF 00 00 > } image } if PT 8 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EE EE 47 47 83 83 C5 C5 EE EE 5C 5C 38 38 74 74 EE EE 47 47 83 83 C5
C5 EE EE 5C 5C 38 38 74 74 > } image } if PT 9 eq { 16 16 1 [ 16 0 0 16 neg 0
16 ] { < EF EF EF EF D7 D7 38 38 FE FE FE FE 7D 7D 83 83 EF EF EF EF D7 D7 38
38  FE FE FE FE 7D 7D 83 83 > } image } if PT 10 eq { 16 16 1 [ 16 0 0 16 neg
0 16 ] { <  EF EF EF EF EF EF 00 00 FE FE FE FE FE FE 00 00 EF EF EF EF EF EF
00 00 FE FE FE FE FE FE 00 00 > } image } if PT 11 eq { 16 16 1 [ 16 0 0 16
neg 0 16 ] { < F7 F7 B6 B6 D5 D5 E3 E3 D5 D5 B6 B6 F7 F7 FF FF 7F 7F 6B 6B 5D
5D 3E 3E 5D 5D 6B 6B 7F 7F FF FF > } image } if PT 12 eq { 16 16 1 [ 16 0 0
16 neg 0 16 ] { < E3 E3 DD DD BE BE BE BE BE BE DD DD E3 E3 FF FF 3E 3E DD DD
EB EB EB EB EB EB DD DD 3E 3E FF FF > } image } if PT 13 eq { 16 16 1 [ 16 0
0 16 neg 0 16 ] { <  FE FE 7D 7D BB BB D7 D7 EF EF D7 D7 BB BB 7D 7D FE FE 7D
7D BB BB D7 D7 EF EF D7 D7 BB BB 7D 7D > } image } if PT 14 eq { 16 16 1 [ 16
0 0 16 neg 0 16 ] { < 00 00 EE EF EE EF EE EF 0E E0 EE EE EE EE EE EE 00 EE
FE EE FE EE FE EE 00 00 FE EF FE EF FE EF > } image } if PT 15 eq { 16 16 1 [
16 0 0 16 neg 0 16 ] { < DD DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF DD
DD AA AA DD DD FF FF 77 77 AA AA 77 77 FF FF > } image } if PT 16 eq { 16 16
1 [ 16 0 0 16 neg 0 16 ] { <  F1 F1 EE EE 1F 1F FF FF F1 F1 EE EE 1F 1F FF FF
F1 F1 EE EE 1F 1F FF FF F1 F1 EE EE 1F 1F FF FF > } image } if PT 17 eq { 16
16 1 [ 16 0 0 16 neg 0 16 ] { <  EE EE DD DD BB BB FF FF EE EE DD DD BB BB FF
 FF EE EE DD DD BB BB FF FF EE EE DD DD BB BB FF FF > } image } if PT 18 eq {
16 16 1 [ 16 0 0 16 neg 0 16 ] { <  BB BB DD DD EE EE FF FF BB BB DD DD EE EE
FF FF BB BB DD DD EE EE FF FF BB BB DD DD EE EE FF FF > } image } if PT 19 eq
{ 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 1F FC 67 F3 7B EF BD DE BD DE DE BD E6
B3 F8 0F E6 B3 DE BD BD DE BD DE 7B EF 67 F3 1F FC 7F FF > } image } if PT
20 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < DD DD EE EE EE EE EE EE DD DD BB
BB BB BB BB BB DD DD EE EE EE EE EE EE DD DD BB BB BB BB BB BB > } image }
if PT 21 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 0E 0E EF EF EF EF EF EF E0
E0 FE FE FE FE FE FE 0E 0E EF EF EF EF EF EF E0 E0 FE FE FE FE FE FE > }
image }  if PT 22 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < 70 70 F7 F7 F7 F7 F7
F7 07 07 7F 7F 7F 7F 7F 7F 70 70 F7 F7 F7 F7 F7 F7 07 07 7F 7F 7F 7F 7F 7F >
} image } if PT 23 eq  { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < AA AA 55 55 A9 A9
D1 D1 E1 E1 D1 D1 A9 A9 55 55 AA AA 55 55 A9 A9 D1 D1 E1 E1 D1 D1 A9 A9 55 55
> } image } if PT 24 eq { 16 16 1 [ 16 0 0 16 neg 0 16 ] { < FF FE FF FC EA
A8 D5 54 EA A8 D5 54 E8 28 D4 54 E8 E8 D4 D4 E8 EA 54 D5 A8 EA 54 D5 00 C0 00
80 > } image } if PT 25 eq {  16 16 1 [ 16 0 0 16 neg 0 16 ] { < FF FE FF FC
FF F8 FF F0 F0 00 F0 00 F0 20 F0 60 F0 E0 F1 E0 F3 E0 F0 00 E0 00 C0 00 80 00
00 00 > } image } if gr } def /FA { /PT exch def gsave clip 0 0 translate 1 1
54 { 1 sub 47.2 mul /Xcurr exch def 1 1 74 { 1 sub 47.2 mul /Ycurr exch def
gsave Xcurr Ycurr translate PT DP gr } for } for gr newpath } def
/reencdict 24 dict def /ReEncode {reencdict begin /nco&na exch def
/nfnam exch def /basefontname exch def /basefontdict basefontname findfont def
/newfont basefontdict maxlength dict def basefontdict {exch dup /FID ne
{dup /Encoding eq {exch dup length array copy newfont 3 1 roll put} {exch
newfont 3 1 roll put} ifelse} {pop pop} ifelse } forall newfont
/FontName nfnam put nco&na aload pop nco&na length 2 idiv {newfont
/Encoding get 3 1 roll put} repeat nfnam newfont definefont pop end } def
/accvec [ 176 /agrave 181 /Agrave 190 /acircumflex 192 /Acircumflex
201 /adieresis 204 /Adieresis 209 /ccedilla 210 /Ccedilla 211 /eacute
212 /Eacute 213 /egrave 214 /Egrave 215 /ecircumflex 216 /Ecircumflex
217 /edieresis 218 /Edieresis 219 /icircumflex 220 /Icircumflex
221 /idieresis 222 /Idieresis 223 /ntilde 224 /Ntilde 226 /ocircumflex
228 /Ocircumflex 229 /odieresis 230 /Odieresis 231 /ucircumflex 236 /Ucircumflex
237 /udieresis 238 /Udieresis 239 /aring 242 /Aring 243 /ydieresis
244 /Ydieresis 246 /aacute 247 /Aacute 252 /ugrave 253 /Ugrave] def
/Times-Roman /Times-Roman accvec ReEncode
/Times-Italic /Times-Italic accvec ReEncode
/Times-Bold /Times-Bold accvec ReEncode
/Times-BoldItalic /Times-BoldItalic accvec ReEncode
/Helvetica /Helvetica accvec ReEncode
/Helvetica-Oblique /Helvetica-Oblique accvec ReEncode
/Helvetica-Bold /Helvetica-Bold accvec ReEncode
/Helvetica-BoldOblique /Helvetica-BoldOblique  accvec ReEncode
/Courier /Courier accvec ReEncode
/Courier-Oblique /Courier-Oblique accvec ReEncode
/Courier-Bold /Courier-Bold accvec ReEncode
/Courier-BoldOblique /Courier-BoldOblique accvec ReEncode
/oshow {gsave [] 0 sd true charpath stroke gr} def
/stwn { /fs exch def /fn exch def /text exch def fn findfont fs sf
 text sw pop xs add /xs exch def} def
/stwb { /fs exch def /fn exch def /nbas exch def /textf exch def
textf length /tlen exch def nbas tlen gt {/nbas tlen def} if
fn findfont fs sf textf dup length nbas sub nbas getinterval sw
pop neg xs add /xs exch def} def
/accspe [ 65 /plusminus 66 /bar 67 /existential 68 /universal
69 /exclam 70 /numbersign 71 /greater 72 /question 73 /integral
74 /colon 75 /semicolon 76 /less 77 /bracketleft 78 /bracketright
79 /greaterequal 80 /braceleft 81 /braceright 82 /radical
83 /spade 84 /heart 85 /diamond 86 /club 87 /lessequal
88 /multiply 89 /percent 90 /infinity 48 /circlemultiply 49 /circleplus
50 /emptyset 51 /lozenge 52 /bullet 53 /arrowright 54 /arrowup
55 /arrowleft 56 /arrowdown 57 /arrowboth 48 /degree 44 /comma 43 /plus
 45 /angle 42 /angleleft 47 /divide 61 /notequal 40 /equivalence 41 /second
 97 /approxequal 98 /congruent 99 /perpendicular 100 /partialdiff 101 /florin
 102 /intersection 103 /union 104 /propersuperset 105 /reflexsuperset
 106 /notsubset 107 /propersubset 108 /reflexsubset 109 /element 110 /notelement
 111 /gradient 112 /logicaland 113 /logicalor 114 /arrowdblboth
 115 /arrowdblleft 116 /arrowdblup 117 /arrowdblright 118 /arrowdbldown
 119 /ampersand 120 /omega1 121 /similar 122 /aleph ] def
/Symbol /Special accspe ReEncode
/Zone {/iy exch def /ix exch def  ix 1 sub  3144 mul  1 iy sub  2224
 mul t} def
%%EndProlog
 gsave  90 r 0 -595 t  28 20 t .25 .25 scale  gsave 
%%Page: number 1
 gsave 
 1 1 Zone
 gsave 0 0 t black [] 0 sd 1 lw 3 lw 681 908 891 771 bl 2042 1361 551 431 C
 gsave  1313 1498
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(BR\(H\))
 show 
 gr 
 gsave  1313 1405
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(=3)
 show 
 gr 
 gsave  1144 1362
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(bb)
 show 
 gr 
 gsave  1169 1405
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(_)
 show 
 gr 
 gsave  1002 988
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(gg)
 show 
 gr 
 gsave  1071 1088
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(t)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   36 sf 0   26 m 
(+)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(t)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   36 sf 0   26 m 
(-)
 show 
 gr 
 gsave  991 790
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(cc)
 show 
 gr 
 gsave  1014 830
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(_)
 show 
 gr 
 gsave  1232 1594
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(bb \(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(=30\))
 show 
 gr 
 gsave  1257 1642
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(_)
 show 
 gr 
 gsave  1299 1291
 t   0 r 0 0 m
 /Symbol findfont   51 sf 0    0 m 
(t)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   36 sf 0   26 m 
(+)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(t)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   36 sf 0   26 m 
(-)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(\(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(=30\))
 show 
 gr 
 /xs 0 def 
(M)
 /Times-Roman     51 stwn 
(H)
 /Times-Roman     36 stwn 
(\040)
 /Times-Roman     51 stwn 
(M)
 /Special     51 stwn 
(GeV)
 /Times-Roman     51 stwn 
(N)
 /Special     51 stwn 
 gsave  1232 653
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   36 sf 0  -17 m 
(H)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(\040)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(GeV)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(N)
 show 
 gr 
 /xs 0 def 
(100)
 /Times-Roman     51 stwn 
 gsave  921 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(100)
 show 
 gr 
 /xs 0 def 
(200)
 /Times-Roman     51 stwn 
 gsave  1117 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(200)
 show 
 gr 
 /xs 0 def 
(300)
 /Times-Roman     51 stwn 
 gsave  1232 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(300)
 show 
 gr 
 /xs 0 def 
(500)
 /Times-Roman     51 stwn 
 gsave  1376 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(500)
 show 
 gr 
 /xs 0 def 
(1000)
 /Times-Roman     51 stwn 
 gsave  1572 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1000)
 show 
 gr  NC 680 908 1799 771 bl 2042 1361 551 431 C
 gsave  2283 1498
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(BR\(H\))
 show 
 gr 
 gsave  2283 1405
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tg)
 show 
 currentpoint pop 0 t 
 /Symbol findfont   51 sf 0    0 m 
(b)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(=3)
 show 
 gr 
 gsave  1842 1635
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(hh)
 show 
 gr 
 gsave  2051 1608
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(hh)
 show 
 gr 
 gsave  2051 1341
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(WW)
 show 
 gr 
 gsave  2051 1168
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(ZZ)
 show 
 gr 
 gsave  2254 1608
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(tt)
 show 
 gr 
 gsave  2269 1637
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(-)
 show 
 gr 
 gsave  1892 876
 t   0 r 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(ZA)
 show 
 gr 
 /xs 0 def 
(M)
 /Times-Roman     51 stwn 
(H)
 /Times-Roman     36 stwn 
(\040)
 /Times-Roman     51 stwn 
(M)
 /Special     51 stwn 
(GeV)
 /Times-Roman     51 stwn 
(N)
 /Special     51 stwn 
 gsave  2139 653
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   36 sf 0  -17 m 
(H)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(\040)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(M)
 show 
 currentpoint pop 0 t 
 /Times-Roman findfont   51 sf 0    0 m 
(GeV)
 show 
 currentpoint pop 0 t 
 /Special findfont   51 sf 0    0 m 
(N)
 show 
 gr 
 /xs 0 def 
(100)
 /Times-Roman     51 stwn 
 gsave  1829 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(100)
 show 
 gr 
 /xs 0 def 
(200)
 /Times-Roman     51 stwn 
 gsave  2025 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(200)
 show 
 gr 
 /xs 0 def 
(300)
 /Times-Roman     51 stwn 
 gsave  2139 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(300)
 show 
 gr 
 /xs 0 def 
(500)
 /Times-Roman     51 stwn 
 gsave  2283 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(500)
 show 
 gr 
 /xs 0 def 
(1000)
 /Times-Roman     51 stwn 
 gsave  2479 712
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1000)
 show 
 gr  681 908 891 771 C NC 1 lw 891 771 m 908 Y s 3 lw 926 771 m -35 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  818 754
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-2)
 /Times-Roman     41 stwn 
 gsave  869 796
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-2)
 show 
 gr  908 908 m -17 X s 908 988 m -17 X s 908 1044 m -17 X s 908 1088 m -17 X s
 908 1124 m -17 X s 908 1155 m -17 X s 908 1181 m -17 X s 908 1204 m -17 X s 926
 1225 m -35 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  818 1208
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-1)
 /Times-Roman     41 stwn 
 gsave  869 1250
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-1)
 show 
 gr  908 1362 m -17 X s 908 1441 m -17 X s 908 1498 m -17 X s 908 1542 m -17 X s
 908 1578 m -17 X s 908 1608 m -17 X s 908 1635 m -17 X s 908 1658 m -17 X s 926
 1679 m -35 X s
 /xs 0 def 
(1)
 /Times-Roman     51 stwn 
 gsave  835 1662
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1)
 show 
 gr  1 lw 891 771 m 681 X s 3 lw 921 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  921 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(2)
 /Times-Roman     41 stwn 
 gsave  964 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(2)
 show 
 gr  1117 788 m -17 Y s 1232 788 m -17 Y s 1313 788 m -17 Y s 1376 788 m -17 Y s
 1428 788 m -17 Y s 1471 788 m -17 Y s 1509 788 m -17 Y s 1542 788 m -17 Y s
 1572 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1572 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(3)
 /Times-Roman     41 stwn 
 gsave  1615 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(3)
 show 
 gr  681 908 891 771 C NC 1 lw 1572 771 m 908 Y s 3 lw 1538 771 m 34 X s 1555
 908 m 17 X s 1555 988 m 17 X s 1555 1044 m 17 X s 1555 1088 m 17 X s 1555 1124
 m 17 X s 1555 1155 m 17 X s 1555 1181 m 17 X s 1555 1204 m 17 X s 1538 1225 m
 34 X s 1555 1362 m 17 X s 1555 1441 m 17 X s 1555 1498 m 17 X s 1555 1542 m 17
 X s 1555 1578 m 17 X s 1555 1608 m 17 X s 1555 1635 m 17 X s 1555 1658 m 17 X s
 1538 1679 m 34 X s 1 lw 891 1679 m 681 X s 3 lw 921 1645 m 34 Y s 1117 1662 m
 17 Y s 1232 1662 m 17 Y s 1313 1662 m 17 Y s 1376 1662 m 17 Y s 1428 1662 m 17
 Y s 1471 1662 m 17 Y s 1509 1662 m 17 Y s 1542 1662 m 17 Y s 1572 1645 m 34 Y s
 681 908 891 771 C 963 884 m 22 Y 1 11 d 37 Y 1 14 d 29 Y 1 15 d 34 Y 1 19 d 20
 Y 1 22 d 54 Y 1 36 d 59 Y 1 63 d 51 Y 1 26 d 27 Y 1 28 d 29 Y 1 31 d 33 Y 1 53
 d 1 20 d 2 Y 1 2 d 1 Y 1 1 d 1 1 d 1 Y 1 1 d 1 X 1 Y 1 1 d 1 1 d 1 X 1 Y 1 1 d
 1 X 1 1 d 1 X 1 Y 1 X 1 1 d 1 X 1 1 d 2 X 1 1 d 2 X 1 1 d 3 X 1 1 d 21 X 1 -1 d
 4 X 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -2 d
 2 -2 d 1 -2 d 2 -3 d 1 -3 d 1 -4 d 2 -6 d 1 -8 d 2 -11 d 1 -13 d 1 -13 d 2 -14
 d 1 -11 d 2 -8 d 1 -7 d 1 -5 d 2 -4 d 1 -3 d 2 -2 d 1 -3 d 1 -1 d 2 -2 d 1 -1 d
 2 -1 d 1 -1 d 1 X 2 -1 d 3 X 1 -1 d 1 X 2 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -2 d 2 -2
 d 1 -3 d 1 -1 d 2 -2 d 1 -2 d 1 -21 d 2 -44 d 1 -18 d 1 -13 d 2 -9 d 1 -8 d 1
 -7 d 2 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -3 d 1 -3 d 1 -3 d 2 -2 d 1 -2 d 1 -2 d 2 -1
 d 1 -2 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 X 1 -1 d 3 X 1 -1 d
 12 X 1 1 d 4 X 1 1 d 1 X 1 1 d 2 X 1 1 d 2 X 1 1 d 1 X 1 1 d 1 X 1 1 d 1 X 1 1
 d 2 X 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 X s 1180 1328 m 1 1 d 1 1 d 1 X 2 1 d 1
 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1
 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X
 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 Y 1 1 d 1 1 d 1 X
 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 Y 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d
 1 1 d 1 X 1 Y 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 Y 1 X 1 1 d 1 X 1 1 d 1 1
 d 1 X 1 Y 1 1 d 1 X 1 1 d 1 X 1 1 d 1 Y 1 X 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 X
 1 1 d 2 X 1 -1 d 1 -1 d -2 Y 1 -3 d 1 -5 d 1 -5 d -6 Y 1 -6 d 1 -6 d 1 -6 d 1
 -6 d -6 Y 1 -6 d 1 -6 d 1 -6 d -5 Y 1 -6 d 1 -5 d 1 -6 d -5 Y 1 -5 d 1 -5 d 1
 -5 d -5 Y 1 -5 d 1 -4 d 1 -5 d -4 Y 1 -4 d 1 -5 d 1 -4 d -4 Y 1 -4 d 1 -4 d 1
 -4 d -3 Y 1 -4 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1 -3 d -4 Y 1 -3 d 1 -3 d -3 Y 1 -3
 d 1 -3 d 1 -3 d -3 Y 1 -2 d 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -3 d 1 -2 d
 -2 Y 1 -3 d 1 -2 d -2 Y 1 -3 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2
 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -2 d -1 Y 1
 -2 d 1 -1 d -2 Y 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1
 d -2 Y 1 -1 d -1 Y 1 -2 d 1 -1 d s 1346 1083 m -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d
 -1 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1
 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d 1
 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 X
 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 -1 d 1 -1
 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d
 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1
 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1
 Y 1 X -1 Y 2 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 2 X s 1451 976 m -1 Y 2 X 1 -1
 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X -1 Y 2 X -1 Y 3 X -1 Y 2 X -1 Y 3 X -1 Y
 2 X 1 -1 d 2 X -1 Y 3 X -1 Y 3 X -1 Y 3 X -1 Y 3 X -1 Y 3 X -1 Y 3 X 1 -1 d 3 X
 -1 Y 3 X -1 Y 3 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 3 X -1 Y 4 X 1 -1 d 4 X -1 Y 1 X
 s 1527 950 m 3 X 1 -1 d 5 X -1 Y 4 X 1 -1 d 5 X -1 Y 5 X 1 -1 d 5 X -1 Y 6 X 1
 -1 d 7 X -1 Y 1 X s 963 435 m 22 Y 1 11 d 38 Y 1 13 d 29 Y 1 16 d 34 Y 1 19 d
 20 Y 1 22 d 54 Y 1 36 d 59 Y 1 63 d 50 Y 1 26 d 27 Y 1 28 d 30 Y 1 30 d 34 Y 1
 53 d 1 20 d 2 Y 1 2 d 1 Y 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 X 1 Y 1
 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 2 X 1 1 d 1 X 1 1 d 1 X 1 1 d 2 X 1 1
 d 3 X 2 1 d 4 X 2 1 d 16 X 2 -1 d 2 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 -1 d 1 -1
 d 1 -2 d 2 -1 d 1 -2 d 2 -3 d 1 -3 d 1 -4 d 2 -6 d 1 -8 d 2 -10 d 1 -13 d 1 -13
 d 2 -14 d 1 -11 d 2 -8 d 1 -6 d 1 -5 d 2 -3 d 1 -3 d 2 -3 d 1 -2 d 1 -1 d 2 -2
 d 1 -1 d 2 X 1 -1 d 1 X 2 -1 d 4 X 1 -1 d 3 X 1 -1 d 2 -2 d 1 -1 d 2 -2 d 1 -3
 d 1 -1 d 2 -2 d 1 -1 d 1 -22 d 2 -44 d 1 -17 d 1 -12 d 2 -10 d 1 -8 d 1 -6 d 2
 -5 d 1 -5 d 1 -4 d 2 -3 d 1 -4 d 1 -2 d 1 -3 d 2 -2 d 1 -2 d 1 -1 d 2 -2 d 1 -1
 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 2 -1 d 6 X 1 1 d 3 X 2
 1 d 2 X 1 1 d 1 X 2 1 d 1 X 1 1 d 1 X 1 1 d 1 X 1 1 d 2 X 1 1 d 1 1 d 1 X 1 1 d
 1 1 d 1 X 1 1 d 2 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d s 1180 907 m 1 1 d
 1 X 1 1 d 2 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1
 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1
 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1
 1 d 1 1 d 1 Y 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 Y
 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 Y 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1
 d 1 X 1 Y 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 Y 1 X
 1 1 d 1 1 d 1 X 1 Y 1 X 1 1 d 1 1 d 1 X 1 1 d 3 X 1 -2 d -1 Y 1 -4 d 1 -4 d 1
 -5 d -6 Y 1 -6 d 1 -6 d 1 -6 d 1 -6 d -6 Y 1 -6 d 1 -5 d 1 -6 d -6 Y 1 -5 d 1
 -5 d 1 -6 d -5 Y 1 -5 d 1 -5 d 1 -5 d -4 Y 1 -5 d 1 -4 d 1 -5 d -4 Y 1 -5 d 1
 -4 d 1 -4 d -4 Y 1 -4 d 1 -3 d 1 -4 d -4 Y 1 -3 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1
 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -2
 d 1 -3 d -2 Y 1 -3 d 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -3 d -2 Y 1
 -2 d 1 -2 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -2
 d 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -2 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -2 d
 -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -2 d 1 -1 d s 1346 682
 m -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y
 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1
 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 X -1 Y 1 X -1 Y 1 -1
 d 1 -1 d 1 -1 d 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 X
 -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d
 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 2
 X -1 Y 2 X -1 Y 2 X -1 Y 2 X -1 Y 2 X -1 Y 2 X 1 -1 d 2 X -1 Y 2 X -1 Y 2 X 1
 -1 d 2 X -1 Y 2 X s 1451 587 m 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X -1 Y
 3 X -1 Y 3 X 1 -1 d 3 X 1 -1 d 3 X -1 Y 4 X -1 Y 4 X 1 -1 d 4 X 1 -1 d 4 X 1 -1
 d 5 X -1 Y 6 X -1 Y 7 X -1 Y 8 X -1 Y 4 X s 1527 570 m 5 X -1 Y 11 X -1 Y 15 X
 -1 Y 14 X s 963 -677 m 22 Y 1 12 d 37 Y 1 13 d 29 Y 1 16 d 34 Y 1 19 d 20 Y 1
 22 d 54 Y 1 36 d 59 Y 1 63 d 50 Y 1 26 d 27 Y 1 28 d 30 Y 1 31 d 33 Y 1 53 d 1
 20 d 2 Y 1 2 d 1 Y 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 X 1 Y 1 1 d 1
 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 2 X 1 1 d 1 X 1 1 d 1 X 1 1 d 3 X 1 1 d 2 X
 2 1 d 4 X 2 1 d 16 X 2 -1 d 2 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 -1 d 1 -1 d 1 -2
 d 2 -1 d 1 -2 d 2 -3 d 1 -3 d 1 -4 d 2 -6 d 1 -8 d 2 -10 d 1 -13 d 1 -13 d 2
 -14 d 1 -11 d 2 -8 d 1 -6 d 1 -5 d 2 -4 d 1 -3 d 2 -2 d 1 -2 d 1 -1 d 2 -2 d 1
 -1 d 2 X 1 -1 d 1 X 2 -1 d 4 X 1 -1 d 2 X 1 -1 d 1 -1 d 2 -1 d 1 -2 d 2 -1 d 1
 -3 d 1 -1 d 2 -2 d 1 -1 d 1 -22 d 2 -44 d 1 -17 d 1 -13 d 2 -9 d 1 -8 d 1 -6 d
 2 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -3 d 1 -2 d 1 -3 d 2 -2 d 1 -2 d 1 -1 d 2 -2 d 1
 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 2 X 1 -1 d 9 X 1 1 d 4 X 1 1
 d 1 X 1 1 d 3 X 1 1 d 1 X 1 1 d 1 X 1 1 d 1 1 d 2 X 1 1 d 1 X 1 1 d 1 1 d 1 X 1
 1 d 1 1 d 2 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d s 1180 -205 m 1 X 1 1 d 1
 1 d 2 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1
 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1
 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1
 X 1 Y 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1
 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 Y 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1
 Y 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 Y 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 1
 X 1 1 d 1 Y 1 X 1 1 d 1 X 1 1 d 1 X 1 Y 2 X 1 -1 d 1 -1 d -2 Y 1 -3 d 1 -4 d 1
 -5 d -6 Y 1 -6 d 1 -6 d 1 -6 d 1 -6 d -6 Y 1 -6 d 1 -6 d 1 -5 d -6 Y 1 -5 d 1
 -6 d 1 -5 d -5 Y 1 -5 d 1 -5 d 1 -5 d -5 Y 1 -4 d 1 -5 d 1 -4 d -4 Y 1 -5 d 1
 -4 d 1 -4 d -4 Y 1 -4 d 1 -4 d 1 -3 d -4 Y 1 -4 d 1 -3 d -4 Y 1 -3 d 1 -3 d 1
 -3 d -4 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -2 d 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -3
 d 1 -2 d -3 Y 1 -2 d 1 -2 d 1 -3 d -2 Y 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -2 d -2 Y 1
 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -2
 d 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -1 Y 1 -2 d 1 -1 d
 -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d s 1346
 -430 m -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1
 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d
 -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X 1
 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 X -1 Y 1
 -1 d 1 -1 d 1 -1 d -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X 1 -1 d
 1 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y
 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X
 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X
 1 -1 d 1 X 1 -1 d 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 2 X -1 Y 1 X 1 -1 d 2 X -1 Y 2
 X -1 Y 2 X 1 -1 d 2 X -1 Y 2 X 1 -1 d 2 X s 1451 -525 m -1 Y 3 X -1 Y 3 X -1 Y
 3 X -1 Y 3 X -1 Y 3 X -1 Y 3 X 1 -1 d 3 X -1 Y 4 X -1 Y 4 X 1 -1 d 3 X 1 -1 d 4
 X -1 Y 5 X 1 -1 d 4 X 1 -1 d 6 X -1 Y 6 X -1 Y 8 X -1 Y 6 X s 1527 -542 m 2 X
 -1 Y 12 X -1 Y 12 X 1 -1 d 18 X s 963 -547 m 22 Y 1 11 d 38 Y 1 13 d 29 Y 1 16
 d 34 Y 1 19 d 20 Y 1 22 d 54 Y 1 37 d 58 Y 1 64 d 50 Y 1 26 d 27 Y 1 28 d 29 Y
 1 31 d 34 Y 1 52 d 1 21 d 2 Y 1 1 d 2 Y 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 Y 1 X 1 1
 d 1 1 d 1 Y 1 X 1 1 d 1 X 1 1 d 1 Y 1 X 1 1 d 2 X 1 1 d 1 X 1 1 d 2 X 1 1 d 3 X
 1 1 d 7 X 1 1 d 8 X 1 -1 d 6 X 2 -1 d 2 X 2 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 -1 d 2
 X 1 -1 d 2 -1 d 1 -2 d 1 -1 d 2 -2 d 1 -2 d 2 -3 d 1 -3 d 1 -4 d 2 -6 d 1 -8 d
 2 -11 d 1 -13 d 1 -14 d 2 -13 d 1 -11 d 2 -9 d 1 -6 d 1 -5 d 2 -4 d 1 -3 d 2 -3
 d 1 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 X 2 -1 d 2 X 2 -1 d 1
 -1 d 1 -1 d 2 -1 d 1 -2 d 2 -2 d 1 -3 d 1 -2 d 2 -1 d 1 -2 d 1 -22 d 2 -44 d 1
 -17 d 1 -13 d 2 -9 d 1 -8 d 1 -7 d 2 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -3 d 1 -3 d 1
 -3 d 2 -2 d 1 -2 d 1 -2 d 2 -2 d 1 -1 d 1 -1 d 1 -1 d 2 -2 d 1 X 1 -1 d 1 -1 d
 2 -1 d 1 X 1 -1 d 3 X 1 -1 d 12 X 1 1 d 4 X 1 1 d 2 X 1 1 d 1 X 1 1 d 2 X 1 1 d
 1 X 1 1 d 1 X 1 1 d 1 X 1 1 d 2 X 1 1 d 1 1 d 1 X 1 1 d 1 X 1 1 d 1 X s 1180
 -99 m 1 1 d 1 1 d 1 X 2 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1
 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1
 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d
 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 X 1 Y 1 1
 d 1 X 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 Y 1 1 d 1 1 d 1 X 1 1 d 1 1 d 1 X 1 1 d
 1 Y 1 X 1 1 d 1 1 d 1 X 1 1 d 1 X 1 Y 1 1 d 1 X 1 1 d 1 1 d 1 X 1 Y 1 X 1 1 d 1
 X 1 1 d 1 Y 2 X 1 1 d 1 X 1 1 d 2 X 1 -1 d 1 -1 d -2 Y 1 -3 d 1 -4 d 1 -6 d -6
 Y 1 -6 d 1 -6 d 1 -6 d 1 -6 d -6 Y 1 -6 d 1 -6 d 1 -6 d -5 Y 1 -6 d 1 -5 d 1 -6
 d -5 Y 1 -5 d 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -4 d 1 -5 d -4 Y 1 -4 d 1 -5 d 1 -4 d
 -4 Y 1 -4 d 1 -4 d 1 -4 d -3 Y 1 -4 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1 -3 d -4 Y 1
 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d 1 -3 d -3 Y 1 -2 d 1 -3 d -3 Y 1 -2 d 1 -3 d -3
 Y 1 -2 d 1 -3 d 1 -2 d -2 Y 1 -3 d 1 -2 d -2 Y 1 -2 d 1 -3 d -2 Y 1 -2 d 1 -2 d
 -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -1 d -2
 Y 1 -2 d 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1
 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -2 d s 1346 -344 m -1 Y 1 -1
 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 X -1 Y 1
 -1 d -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1
 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d 1 -1
 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1
 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X
 -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1
 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 1
 X -1 Y 2 X -1 Y 2 X -1 Y 1 X 1 -1 d 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1
 X s 1451 -451 m 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X -1 Y 2 X -1 Y 2 X 1 -1 d 2 X
 -1 Y 2 X -1 Y 2 X 1 -1 d 2 X 1 -1 d 2 X -1 Y 3 X -1 Y 2 X -1 Y 3 X 1 -1 d 2 X
 -1 Y 3 X 1 -1 d 2 X 1 -1 d 3 X -1 Y 3 X -1 Y 4 X -1 Y 3 X 1 -1 d 3 X -1 Y 4 X
 -1 Y 4 X -1 Y 4 X -1 Y 4 X 1 -1 d s 1527 -477 m 4 X -1 Y 5 X -1 Y 5 X 1 -1 d 5
 X -1 Y 6 X -1 Y 6 X -1 Y 5 X 1 -1 d 7 X -1 Y s 963 389 m 11 Y 1 6 d 21 Y 1 7 d
 18 Y 1 9 d 22 Y 1 12 d 14 Y 1 16 d 41 Y 1 30 d 52 Y 1 56 d 37 Y 1 19 d 20 Y 1
 21 d 22 Y 1 24 d 27 Y 1 45 d 1 13 d -5 Y 1 -6 d -6 Y 1 -6 d 1 -7 d -6 Y 1 -7 d
 1 -6 d -7 Y 1 -7 d 1 -6 d 1 -7 d -7 Y 1 -7 d 1 -7 d 1 -7 d 1 -6 d -7 Y 1 -7 d 1
 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 1 -7
 d 1 -6 d 1 -7 d 1 -7 d 1 -7 d 2 -6 d 1 -7 d 1 -6 d 1 -7 d 1 -7 d 2 -6 d 1 -6 d
 1 -7 d 1 -6 d 2 -6 d 1 -7 d 1 -6 d 1 -6 d 2 -6 d 1 -6 d 1 -6 d 2 -6 d 1 -6 d 1
 -6 d 2 -5 d 1 -6 d 1 -6 d 2 -6 d 1 -6 d 1 -5 d 2 -6 d 1 -6 d 2 -6 d 1 -6 d 1 -6
 d 2 -7 d 1 -6 d 2 -7 d 1 -8 d 1 -9 d 2 -10 d 1 -12 d 2 -15 d 1 -17 d 1 -18 d 2
 -17 d 1 -15 d 2 -12 d 1 -10 d 1 -9 d 2 -8 d 1 -6 d 2 -7 d 1 -5 d 1 -5 d 2 -5 d
 1 -4 d 2 -4 d 1 -4 d 1 -4 d 2 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -3 d 2 -4 d 1 -3 d 1
 -4 d 2 -4 d 1 -5 d 2 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -4 d 1 -24 d 2 -47 d 1 -20 d 1
 -15 d 2 -12 d 1 -10 d 1 -8 d 2 -8 d 1 -7 d 1 -6 d 2 -6 d 1 -6 d 1 -4 d 1 -5 d 2
 -4 d 1 -4 d 1 -4 d 2 -4 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -2 d 1 -3 d 1 -2 d 2 -3
 d 1 -2 d 1 -2 d 1 -2 d 2 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -2 d 1 -1 d
 1 -2 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -2 d 1 -1 d 2 -1 d 1 X 1 -1 d 1 -1 d 1 -1
 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1
 -1 d 2 X 1 -1 d 1 X s 1180 -27 m 1 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 18
 X 1 1 d 8 X 1 1 d 5 X 1 1 d 4 X 1 1 d 4 X 1 1 d 4 X 1 Y 3 X 1 1 d 3 X 1 Y 4 X 1
 1 d 2 X 1 1 d 4 X 1 1 d 9 X 1 -1 d 1 -2 d -2 Y 1 -4 d 1 -4 d 1 -6 d -6 Y 1 -7 d
 1 -6 d 1 -7 d 1 -6 d -6 Y 1 -7 d 1 -6 d 1 -6 d -6 Y 1 -6 d 1 -5 d 1 -6 d -5 Y 1
 -6 d 1 -5 d 1 -5 d -6 Y 1 -5 d 1 -4 d 1 -5 d -5 Y 1 -5 d 1 -4 d 1 -5 d -4 Y 1
 -4 d 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -3 d 1 -4 d -3 Y 1 -4 d 1
 -3 d -3 Y 1 -4 d 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -2 Y 1 -3
 d 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -3 d -2 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -2 d -2 Y 1
 -3 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2
 d 1 -2 d -1 Y 1 -2 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -2 d 1 -1 d
 -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -1 Y 1 -2 d 1 -1 d s 1346 -356 m -1 Y 1 -2 d 1
 -1 d -2 Y 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -2 d
 -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 X -1 Y 1
 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d
 -1 Y 1 X -1 Y 1 -1 d 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d
 1 -1 d -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X
 -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X -1
 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1
 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y
 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d
 1 X s 1451 -482 m -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X 1
 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 2 X -1 Y 2 X -1 Y 2 X -1 Y 2 X 1 -1
 d 1 X 1 -1 d 2 X -1 Y 2 X -1 Y 2 X 1 -1 d 2 X -1 Y 2 X 1 -1 d 1 X 1 -1 d 2 X 1
 -1 d 2 X -1 Y 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d
 2 X 1 -1 d 3 X -1 Y 3 X -1 Y 1 X s 1527 -515 m 3 X -1 Y 3 X 1 -1 d 3 X -1 Y 4 X
 -1 Y 4 X -1 Y 4 X -1 Y 4 X -1 Y 4 X 1 -1 d 5 X -1 Y 5 X -1 Y 4 X s [12 12] 0 sd
 963 576 m 12 Y 1 7 d 22 Y 1 9 d 19 Y 1 10 d 23 Y 1 14 d 14 Y 1 17 d 43 Y 1 30 d
 53 Y 1 58 d 39 Y 1 20 d 21 Y 1 22 d 24 Y 1 24 d 28 Y 1 47 d 1 14 d -4 Y 1 -4 d
 -5 Y 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d 1 -5 d -5 Y 1 -6 d 1
 -5 d 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d
 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -4 d 1 -5 d 1 -4 d 1 -5 d 1 -4 d 2 -5 d 1 -4 d 1
 -5 d 1 -4 d 1 -4 d 2 -4 d 1 -4 d 1 -4 d 1 -4 d 2 -4 d 1 -4 d 1 -4 d 1 -4 d 2 -3
 d 1 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -4 d 2 -3 d 1 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -3 d
 2 -4 d 1 -3 d 2 -4 d 1 -4 d 1 -3 d 2 -4 d 1 -5 d 2 -5 d 1 -5 d 1 -6 d 2 -8 d 1
 -10 d 2 -13 d 1 -14 d 1 -16 d 2 -15 d 1 -13 d 2 -10 d 1 -7 d 1 -7 d 2 -5 d 1 -5
 d 2 -4 d 1 -3 d 1 -3 d 2 -2 d 1 -3 d 2 -2 d 1 -2 d 1 -1 d 2 -2 d 1 -1 d 2 -1 d
 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -2 d 1 -3 d 2 -2 d 1 -3 d 1 -3 d 2 -2 d 1
 -2 d 1 -22 d 2 -45 d 1 -18 d 1 -12 d 2 -10 d 1 -9 d 1 -6 d 2 -6 d 1 -5 d 1 -4 d
 2 -4 d 1 -4 d 1 -3 d 1 -2 d 2 -3 d 1 -2 d 1 -2 d 2 -1 d 1 -2 d 1 -1 d 1 -1 d 2
 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 11 X 1 1 d 2 X 1 1 d 2 X 1 1 d 1 1 d 1 X 1 1 d 2
 1 d 1 1 d 1 X 1 1 d 1 1 d 1 1 d 1 1 d 2 1 d 1 1 d 1 1 d 1 1 d 1 2 d 1 1 d 1 1 d
 1 1 d 2 1 d 1 2 d 1 1 d 1 1 d 1 1 d 1 2 d 1 1 d 1 1 d s 1180 530 m 1 2 d 1 1 d
 1 2 d 2 1 d 1 2 d 1 1 d 1 2 d 1 1 d 1 2 d 1 1 d 1 2 d 1 1 d 1 2 d 1 1 d 1 2 d 1
 2 d 1 1 d 1 2 d 1 2 d 1 1 d 1 2 d 1 2 d 1 1 d 1 2 d 1 2 d 1 1 d 1 2 d 1 2 d 1 2
 d 1 2 d 1 1 d 1 2 d 1 2 d 1 2 d 1 2 d 1 1 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d
 1 2 d 1 2 d 1 2 d 1 Y 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2
 d 1 2 d 3 Y 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 3 Y 1 2 d 1 2 d 1 2
 d 1 2 d 1 3 d 1 2 d 1 2 d 2 Y 1 3 d 1 2 d 1 2 d 1 3 d 1 2 d 1 2 d 3 Y 1 2 d 1 3
 d 1 2 d 1 3 d 1 2 d 3 Y 1 2 d 1 3 d 1 2 d 1 3 d 2 Y 1 3 d 1 3 d 1 3 d 1 2 d 1 3
 d 3 Y 1 3 d 1 2 d 1 3 d 1 2 d 1 Y 1 X 1 -1 d 1 -2 d -3 Y 1 -3 d 1 -4 d 1 -3 d 1
 -4 d -3 Y 1 -3 d 1 -4 d 1 -3 d -4 Y 1 -3 d 1 -4 d 1 -3 d -3 Y 1 -3 d 1 -3 d 1
 -3 d -4 Y 1 -2 d 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -3 d 1
 -2 d -3 Y 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -2 d 1 -2 d -2 Y 1 -3 d 1 -2 d -2 Y 1 -2
 d 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -2 d 1 -1 d 1 -2 d
 -1 Y 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d -2
 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1
 -2 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d s 1346 549 m -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y
 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 -1
 d -1 Y 1 X 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 -1
 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 X -1 Y 1 X -1 Y 1 -1 d 1
 -1 d 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1
 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X
 -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1
 -1 d 1 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 -1 d 1
 X -1 Y 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X -1
 Y 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 2 X -1 Y 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 1 X
 1 -1 d 1 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d s 1451 449 m 1
 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1
 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1
 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y
 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 2
 X -1 Y 1 X -1 Y 2 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X
 -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 1 X s 1527 402 m -1 Y 2 X
 -1 Y 2 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X
 -1 Y 2 X -1 Y 2 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 2 X -1 Y 1 X -1 Y 2 X -1 Y
 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X -1 Y 2 X -1 Y 1 X
 s 963 -272 m 11 Y 1 6 d 21 Y 1 8 d 17 Y 1 9 d 22 Y 1 13 d 13 Y 1 16 d 41 Y 1 30
 d 51 Y 1 57 d 36 Y 1 19 d 20 Y 1 21 d 22 Y 1 24 d 26 Y 1 45 d 1 13 d -5 Y 1 -6
 d -7 Y 1 -6 d 1 -7 d -6 Y 1 -7 d 1 -7 d -7 Y 1 -7 d 1 -7 d 1 -7 d -7 Y 1 -7 d 1
 -7 d 1 -8 d 1 -7 d -7 Y 1 -7 d 1 -8 d 1 -7 d 1 -7 d 1 -8 d 1 -7 d 1 -7 d 1 -7 d
 1 -8 d 1 -7 d 1 -7 d 1 -7 d 1 -8 d 1 -7 d 1 -7 d 1 -7 d 1 -7 d 2 -7 d 1 -7 d 1
 -6 d 1 -7 d 1 -7 d 2 -6 d 1 -7 d 1 -6 d 1 -7 d 2 -6 d 1 -6 d 1 -6 d 1 -6 d 2 -5
 d 1 -6 d 1 -6 d 2 -5 d 1 -5 d 1 -5 d 2 -5 d 1 -5 d 1 -5 d 2 -4 d 1 -5 d 1 -4 d
 2 -4 d 1 -3 d 2 -3 d 1 -4 d 1 -3 d 2 -2 d 1 -3 d 2 -2 d 1 -2 d 1 -1 d 2 -1 d 1
 -1 d 2 5 d 1 12 d 1 -20 d 2 -20 d 1 -18 d 2 -15 d 1 -12 d 1 -12 d 2 -10 d 1 -10
 d 2 -9 d 1 -9 d 1 -8 d 2 -8 d 1 -7 d 2 -7 d 1 -7 d 1 -7 d 2 -7 d 1 -6 d 2 -7 d
 1 -6 d 1 -7 d 2 -6 d 1 -7 d 1 -7 d 2 -7 d 1 -8 d 2 -8 d 1 -8 d 1 -7 d 2 -7 d 1
 -8 d 1 -27 d 2 -49 d 1 -23 d 1 -18 d 2 -15 d 1 -13 d 1 -12 d 2 -10 d 1 -10 d 1
 -9 d 2 -8 d 1 -8 d 1 -8 d 1 -7 d 2 -7 d 1 -6 d 1 -6 d 2 -6 d 1 -6 d 1 -5 d 1 -5
 d 2 -5 d 1 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -4 d 1 -4 d 1 -3 d 2 -4 d 1 -3 d 1 -3 d
 1 -3 d 1 -3 d 2 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 2 -2 d 1 -1 d 1 -2 d 1 -2 d 1
 -1 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 2 -1 d 6 X 1 1 d 2 X 1 1 d 1
 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d s 1180 -745 m 1 1 d 1 1 d 1 1 d 2 1 d 1 2 d 1 1
 d 1 2 d 1 1 d 1 2 d 1 2 d 1 2 d 1 1 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 2 d 1 3 d
 1 2 d 1 2 d 1 2 d 1 3 d 1 2 d 1 2 d 1 3 d 1 2 d 1 3 d 1 2 d 1 3 d 1 2 d 1 3 d 1
 3 d 1 2 d 1 3 d 1 2 d 1 3 d 1 3 d 1 3 d 1 2 d 1 3 d 1 3 d 1 3 d 1 3 d 1 2 d 3 Y
 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 3 Y 1 3 d 1 3
 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 1 3 d 3 Y 1 3 d 1 3 d 1 3 d 1 4 d 1 3 d 1 3 d 1
 3 d 3 Y 1 4 d 1 3 d 1 3 d 1 3 d 1 4 d 1 3 d 3 Y 1 4 d 1 3 d 1 3 d 1 4 d 1 3 d 3
 Y 1 4 d 1 3 d 1 4 d 1 3 d 4 Y 1 3 d 1 4 d 1 3 d 1 4 d 1 4 d 3 Y 1 4 d 1 4 d 1 3
 d 1 3 d 2 Y 1 1 d 1 X 1 -2 d -3 Y 1 -2 d 1 -3 d 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3
 d 1 -3 d -3 Y 1 -3 d 1 -3 d 1 -3 d -2 Y 1 -3 d 1 -3 d 1 -3 d -2 Y 1 -3 d 1 -2 d
 1 -3 d -2 Y 1 -3 d 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d
 -2 Y 1 -2 d 1 -2 d 1 -2 d -1 Y 1 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1
 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d 1 -1 d 1 -1 d -1 Y 1 -2 d 1 -1 d -1
 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1
 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 -1 d -1 Y 1
 X 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 X 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 X s 1346 -613 m
 -1 Y 1 -1 d 1 X -1 Y 1 X -1 Y 1 X 1 -1 d -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d
 1 X -1 Y 1 X -1 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d
 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X 1 -1 d
 2 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1
 -1 d 2 X -1 Y 2 X -1 Y 2 X 1 -1 d 1 X 1 -1 d 2 X -1 Y 2 X 1 -1 d 2 X -1 Y 2 X 1
 -1 d 2 X -1 Y 2 X 1 -1 d 2 X -1 Y 3 X -1 Y 3 X -1 Y 2 X 1 -1 d 3 X -1 Y 2 X 1
 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X -1 Y 3 X -1 Y 1 X s 1451 -668 m 2 X -1 Y 3 X -1
 Y 3 X -1 Y 3 X 1 -1 d 3 X -1 Y 3 X -1 Y 3 X 1 -1 d 3 X -1 Y 3 X -1 Y 3 X 1 -1 d
 3 X -1 Y 3 X 1 -1 d 3 X -1 Y 3 X -1 Y 4 X -1 Y 3 X -1 Y 4 X -1 Y 3 X -1 Y 4 X
 -1 Y 3 X -1 Y 3 X -1 Y 4 X -1 Y 3 X s 1527 -690 m -1 Y 3 X 1 -1 d 3 X -1 Y 3 X
 -1 Y 4 X -1 Y 3 X -1 Y 3 X -1 Y 4 X -1 Y 3 X -1 Y 3 X -1 Y 3 X 1 -1 d 3 X -1 Y
 3 X -1 Y 3 X 1 -1 d 1 X s 963 -444 m 15 Y 1 8 d 27 Y 1 10 d 21 Y 1 12 d 26 Y 1
 15 d 17 Y 1 18 d 46 Y 1 32 d 55 Y 1 60 d 42 Y 1 22 d 23 Y 1 24 d 25 Y 1 27 d 30
 Y 1 49 d 1 16 d -1 Y 1 -3 d -3 Y 1 -2 d 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -3 d 1
 -3 d 1 -3 d -2 Y 1 -3 d 1 -3 d 1 -3 d 1 -3 d -2 Y 1 -3 d 1 -3 d 1 -2 d 1 -3 d 1
 -2 d 1 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2
 d 1 -2 d 2 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 2 -1 d 1 -2 d 1 -1 d 1 -2 d 2 -1 d
 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 X 2 -1 d 1 X 1 -1 d 7 X 1 1 d 2 X 1 1 d 2
 1 d 1 1 d 1 1 d 2 2 d 1 1 d 2 2 d 1 2 d 1 2 d 2 3 d 1 3 d 2 7 d 1 13 d 1 -17 d
 2 -17 d 1 -15 d 2 -12 d 1 -10 d 1 -8 d 2 -8 d 1 -7 d 2 -6 d 1 -6 d 1 -5 d 2 -6
 d 1 -5 d 2 -4 d 1 -5 d 1 -4 d 2 -5 d 1 -4 d 2 -4 d 1 -4 d 1 -5 d 2 -4 d 1 -4 d
 1 -5 d 2 -6 d 1 -6 d 2 -6 d 1 -6 d 1 -6 d 2 -5 d 1 -6 d 1 -25 d 2 -48 d 1 -22 d
 1 -16 d 2 -14 d 1 -11 d 1 -11 d 2 -9 d 1 -9 d 1 -8 d 2 -7 d 1 -7 d 1 -7 d 1 -7
 d 2 -6 d 1 -6 d 1 -5 d 2 -6 d 1 -5 d 1 -5 d 1 -5 d 2 -5 d 1 -5 d 1 -4 d 1 -5 d
 2 -4 d 1 -4 d 1 -4 d 1 -4 d 2 -5 d 1 -3 d 1 -4 d 1 -4 d 1 -4 d 2 -4 d 1 -3 d 1
 -4 d 1 -3 d 1 -4 d 2 -3 d 1 -4 d 1 -3 d 1 -3 d 1 -4 d 2 -3 d 1 -3 d 1 -3 d 1 -3
 d 1 -3 d 1 -3 d 1 -3 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d 1 -3 d
 2 -2 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d 1 -3 d 1 -2 d 1 -3 d s 1180 -501 m 1 -2 d 1
 -3 d 1 -2 d 2 -3 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -3 d 1 -2
 d 1 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d
 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d 1 -1 d 1
 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -2 d 1 -1 d 1 -2 d 1 -1 d 1 -2 d 1 -1 d -1 Y 1 -2 d
 1 -1 d 1 -1 d 1 -2 d 1 -1 d 1 -1 d 1 -1 d 1 -2 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 -1
 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d -1 Y 1 X 1 -1 d 1 -1 d 1 X 1 -1
 d 1 X 1 -1 d 1 X 1 -1 d 4 X -1 Y 4 X 1 1 d 2 X 1 1 d 1 X 1 1 d 1 X 1 1 d 1 X 1
 1 d 1 Y 1 X 1 1 d 2 X -2 Y 1 -2 d 1 -4 d 1 -5 d -6 Y 1 -6 d 1 -6 d 1 -6 d 1 -6
 d -7 Y 1 -6 d 1 -6 d 1 -5 d -6 Y 1 -6 d 1 -6 d 1 -5 d -6 Y 1 -5 d 1 -5 d 1 -5 d
 -5 Y 1 -5 d 1 -5 d 1 -5 d -4 Y 1 -5 d 1 -4 d 1 -5 d -4 Y 1 -4 d 1 -4 d 1 -4 d
 -4 Y 1 -4 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1 -4 d -3 Y 1 -3 d 1 -4 d -3 Y 1 -3 d 1
 -3 d 1 -3 d -3 Y 1 -2 d 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -3 d 1 -2 d -2
 Y 1 -2 d 1 -3 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -1 Y 1
 -2 d 1 -2 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -1
 d 1 -2 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d
 -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d s 1346 -919 m -1 Y 1 -1 d 1 X -1 Y 1 -1 d -1 Y 1
 -1 d 1 -1 d 1 -1 d -1 Y 1 -1 d 1 X -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d -1 Y 1 X 1
 -1 d 1 -1 d -1 Y 1 X 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 -1 d 1 X -1 Y 1 X
 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 X -1 Y 2 X 1 -1 d 1 X -1 Y 2 X 1 -1 d 1 X 1 -1 d 2
 X -1 Y 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 3 X -1 Y 5 X -1 Y 5 X 1 -1 d
 7 X -1 Y 8 X 1 -1 d 13 X 1 -1 d 7 X s 1451 -964 m 11 X -1 Y 17 X -1 Y 16 X -1 Y
 12 X -1 Y 11 X -1 Y 9 X s 1527 -969 m -1 Y 8 X -1 Y 8 X -1 Y 7 X -1 Y 6 X 1 -1
 d 5 X -1 Y 7 X -1 Y 3 X s [4 8] 0 sd 956 969 m 685 Y 1 X 4 Y 1 X 1 Y 57 X 2 -1
 d 75 X 2 -1 d 70 X 1 -1 d 18 X s 1183 1656 m 56 X 1 -1 d 66 X 1 -1 d 42 X s
 1349 1654 m 15 X 1 -1 d 63 X -1 Y 26 X s 1454 1652 m 40 X -1 Y 36 X s 1530 1651
 m 33 X 1 -1 d 8 X s 956 519 m 683 Y 1 1 d 3 Y 1 1 d 1 X 1 1 d 5 X 1 1 d 5 X 2 1
 d 7 X 2 1 d 6 X 2 1 d 7 X 2 1 d 6 X 2 1 d 6 X 2 1 d 6 X 2 1 d 6 X 2 1 d 7 X 2 1
 d 6 X 1 1 d 8 X 1 1 d 7 X 2 1 d 7 X 1 1 d 8 X 2 1 d 6 X 2 1 d 6 X 1 1 d 6 X 2 1
 d 6 X 1 1 d 9 X 1 1 d 7 X 1 1 d 7 X 1 1 d 7 X 1 1 d 7 X 2 1 d 8 X 1 1 d 7 X 1 1
 d 7 X 1 1 d 2 X s 1183 1235 m 6 X 1 1 d 8 X 1 1 d 6 X 1 1 d 9 X 1 1 d 7 X 1 1 d
 9 X 1 1 d 7 X 1 1 d 8 X 1 1 d 8 X 1 1 d 8 X 1 1 d 9 X 1 1 d 7 X 1 Y 10 X 1 1 d
 9 X 1 1 d 7 X 1 1 d 10 X 1 1 d 9 X 1 Y 9 X 1 1 d 4 X s 1349 1253 m 5 X 1 1 d 8
 X 1 Y 10 X 1 1 d 9 X 1 Y 10 X 1 1 d 9 X 1 1 d 9 X 1 1 d 9 X 1 Y 10 X 1 Y 12 X 1
 Y 9 X s 1454 1263 m 1 1 d 9 X 1 1 d 9 X 1 Y 10 X 1 1 d 11 X 1 Y 10 X 1 Y 10 X 1
 Y 11 X 1 Y 3 X s 1530 1271 m 7 X 1 Y 11 X 1 1 d 9 X 1 1 d 11 X 1 Y 2 X s NC
 [] 0 sd 1 lw 1799 771 m 908 Y s 3 lw 1833 771 m -34 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1725 754
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-2)
 /Times-Roman     41 stwn 
 gsave  1776 796
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-2)
 show 
 gr  1816 908 m -17 X s 1816 988 m -17 X s 1816 1044 m -17 X s 1816 1088 m -17 X
 s 1816 1124 m -17 X s 1816 1155 m -17 X s 1816 1181 m -17 X s 1816 1204 m -17 X
 s 1833 1225 m -34 X s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1725 1208
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(-1)
 /Times-Roman     41 stwn 
 gsave  1776 1250
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(-1)
 show 
 gr  1816 1362 m -17 X s 1816 1441 m -17 X s 1816 1498 m -17 X s 1816 1542 m -17
 X s 1816 1578 m -17 X s 1816 1608 m -17 X s 1816 1635 m -17 X s 1816 1658 m -17
 X s 1833 1679 m -34 X s
 /xs 0 def 
(1)
 /Times-Roman     51 stwn 
 gsave  1742 1662
 t   0 r  xs neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(1)
 show 
 gr  1 lw 1799 771 m 680 X s 3 lw 1829 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  1829 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(2)
 /Times-Roman     41 stwn 
 gsave  1871 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(2)
 show 
 gr  2025 788 m -17 Y s 2139 788 m -17 Y s 2220 788 m -17 Y s 2283 788 m -17 Y s
 2335 788 m -17 Y s 2379 788 m -17 Y s 2416 788 m -17 Y s 2450 788 m -17 Y s
 2479 805 m -34 Y s
 /xs 0 def 
(10)
 /Times-Roman     51 stwn 
 gsave  2479 -112704
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   51 sf 0    0 m 
(10)
 show 
 gr 
 /xs 0 def 
(3)
 /Times-Roman     41 stwn 
 gsave  2522 -112670
 t   0 r  xs 2 div neg 0 t 0 0 m
 /Times-Roman findfont   41 sf 0    0 m 
(3)
 show 
 gr  680 908 1799 771 C NC 1 lw 2479 771 m 908 Y s 3 lw 2445 771 m 34 X s 2462
 908 m 17 X s 2462 988 m 17 X s 2462 1044 m 17 X s 2462 1088 m 17 X s 2462 1124
 m 17 X s 2462 1155 m 17 X s 2462 1181 m 17 X s 2462 1204 m 17 X s 2445 1225 m
 34 X s 2462 1362 m 17 X s 2462 1441 m 17 X s 2462 1498 m 17 X s 2462 1542 m 17
 X s 2462 1578 m 17 X s 2462 1608 m 17 X s 2462 1635 m 17 X s 2462 1658 m 17 X s
 2445 1679 m 34 X s 1 lw 1799 1679 m 680 X s 3 lw 1829 1645 m 34 Y s 2025 1662 m
 17 Y s 2139 1662 m 17 Y s 2220 1662 m 17 Y s 2283 1662 m 17 Y s 2335 1662 m 17
 Y s 2379 1662 m 17 Y s 2416 1662 m 17 Y s 2450 1662 m 17 Y s 2479 1645 m 34 Y s
 680 908 1799 771 C 1870 771 m 218 X s 2088 771 m 10 X 1 -2864 d 1 396 d 1 216 d
 1 153 d 1 121 d 1 101 d 1 87 d 2 77 d 1 69 d 1 63 d 1 57 d 1 53 d 1 50 d 1 46 d
 1 44 d 1 41 d 1 39 d 1 37 d 1 36 d 1 34 d 1 32 d 31 Y 1 30 d 1 29 d 1 28 d 1 27
 d 1 26 d 1 26 d 1 24 d 1 24 d 1 23 d 1 23 d 1 22 d 1 21 d 1 21 d 1 20 d 1 20 d
 1 20 d 1 19 d 1 18 d 19 Y 1 18 d 1 17 d 1 18 d 1 17 d 1 16 d 1 17 d 1 16 d 1 16
 d 1 16 d 1 15 d 16 Y 1 15 d 1 15 d 1 15 d 1 14 d 1 15 d 1 14 d 1 14 d 14 Y 1 14
 d 1 14 d 1 14 d 1 14 d 1 13 d 1 14 d 13 Y 1 14 d 1 13 d 1 14 d 1 13 d 1 14 d 1
 14 d 13 Y 1 14 d 1 14 d 1 14 d 1 14 d 1 14 d 15 Y 1 15 d 1 15 d 1 16 d 1 16 d
 17 Y 1 17 d 1 19 d 1 20 d 1 21 d 26 Y 1 41 d 1 49 d 1 56 d 1 59 d 60 Y 1 57 d 1
 51 d 1 43 d 1 35 d 28 Y 1 24 d 1 21 d 1 18 d 16 Y 1 14 d 1 12 d 1 12 d 1 10 d 9
 Y 1 8 d 1 8 d 1 7 d 7 Y 1 6 d 1 5 d 1 5 d 5 Y 1 5 d 1 4 d 1 4 d 3 Y 1 4 d 1 3 d
 3 Y 1 3 d 1 3 d 1 3 d 2 Y 1 2 d 1 3 d 1 2 d 2 Y 1 2 d 1 2 d 1 Y 1 2 d 1 2 d 1 1
 d 2 Y 1 1 d 1 1 d 2 Y 1 1 d 1 1 d 1 Y 1 2 d 1 1 d 1 1 d 1 Y 1 1 d 1 1 d 1 1 d 1
 1 d 1 Y 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 X 1 Y 1 X 1 1 d
 1 1 d 1 X 1 Y 1 X 1 1 d 1 1 d 1 X 1 1 d 1 X 1 1 d 1 1 d 2 X 1 Y 1 X s 2253 1646
 m 1 X 1 Y 2 X 1 Y 2 X 1 1 d 1 X 1 1 d 2 X 1 Y 3 X 1 Y 3 X 1 Y 3 X 1 Y 3 X 1 1 d
 3 X 1 1 d 3 X 1 1 d 4 X 1 1 d 4 X 1 1 d 5 X 1 Y 6 X 1 Y 7 X 1 1 d 7 X 1 Y 9 X 1
 Y 10 X 1 1 d 11 X 1 1 d 6 X s 2358 1666 m 8 X 1 Y 17 X 1 1 d 21 X 1 Y 28 X 1 Y
 1 X s 2434 1670 m 37 X 1 1 d 8 X s 1870 622 m -3 Y 1 -3 d -5 Y 1 -2 d -3 Y 1 1
 d 2 Y 1 3 d 9 Y 1 7 d 9 Y 1 14 d 64 Y 1 48 d 9 Y 1 9 d 10 Y 1 11 d 12 Y 1 13 d
 14 Y 1 18 d 35 Y 1 4 d 1 -14 d -16 Y 1 -15 d -16 Y 1 -16 d 1 -16 d -16 Y 1 -17
 d 1 -16 d -17 Y 1 -16 d 1 -17 d 1 -17 d -17 Y 1 -17 d 1 -17 d 1 -17 d 1 -17 d 1
 -17 d 1 -17 d -17 Y 1 -18 d 1 -17 d 1 -17 d 1 -18 d 1 -17 d 1 -17 d 1 -17 d 1
 -17 d 1 -18 d 1 -17 d 2 -17 d 1 -17 d 1 -17 d 1 -17 d 1 -17 d 1 -17 d 1 -17 d 2
 -17 d 1 -16 d 1 -17 d 1 -16 d 1 -17 d 2 -16 d 1 -17 d 1 -16 d 1 -16 d 2 -16 d 1
 -16 d 1 -16 d 2 -16 d 1 -15 d 1 -16 d 2 -15 d 1 -16 d 1 -15 d 2 -15 d 1 -16 d 1
 -15 d 2 -15 d 1 -15 d 2 -15 d 1 -15 d 1 -15 d 2 -15 d 1 -16 d 2 -15 d 1 -16 d 1
 -17 d 2 -17 d 1 -19 d 2 -21 d 1 -24 d 1 -25 d 2 -26 d 1 -26 d 2 -23 d 1 -21 d 1
 -18 d 2 -17 d 1 -16 d 2 -15 d 1 -14 d 1 -13 d 2 -13 d 1 -13 d 2 -12 d 1 -12 d 1
 -12 d 2 -11 d 1 -11 d 2 -11 d 1 -11 d 1 -11 d 2 -11 d 1 -10 d 1 -11 d 2 -11 d 1
 -12 d 2 -12 d 1 -12 d 1 -12 d 2 -11 d 1 -11 d 1 -11 d 2 -31 d 1 -53 d 1 -27 d 2
 -22 d 1 -19 d 1 -16 d 2 -16 d 1 -14 d 1 -14 d 2 -12 d 1 -13 d 1 -12 d 1 -11 d 2
 -11 d 1 -10 d 1 -11 d 2 -10 d 1 -9 d 1 -10 d 1 -9 d 2 -9 d 1 -9 d 1 -9 d 2 -9 d
 1 -8 d 1 -8 d 1 -8 d 1 -8 d 2 -8 d 1 -8 d 1 -8 d 1 -7 d 2 -8 d 1 -7 d 1 -7 d 1
 -7 d 1 -7 d 2 -7 d 1 -7 d 1 -7 d 1 -6 d 1 -7 d 2 -7 d 1 -6 d 1 -7 d 1 -6 d 1 -6
 d 1 -6 d 2 -6 d 1 -6 d 1 -7 d 1 -5 d 1 -6 d 1 -6 d 1 -6 d 1 -6 d 2 -5 d 1 -6 d
 1 -6 d 1 -5 d 1 -6 d 1 -5 d 1 -5 d 1 -6 d 1 -5 d 2 -5 d 1 -6 d s 2088 -1409 m 1
 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -5 d 1 -4
 d 1 -5 d 1 -5 d 1 -5 d 1 -4 d 1 -5 d 2 -4 d 1 -5 d 1 -4 d 1 -5 d 1 -4 d 1 -5 d
 1 -4 d 1 -5 d 1 -4 d 1 -4 d 1 -5 d 1 -4 d 1 -4 d 1 -5 d -4 Y 1 -4 d 1 -4 d 1 -4
 d 1 -4 d 1 -4 d 1 -5 d 1 -4 d 1 -4 d 1 -4 d 1 -4 d 1 -4 d 1 -4 d 1 -4 d 1 -3 d
 1 -4 d 1 -4 d 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -3 d 1 -4 d 1 -4 d 1 -4 d 1 -3 d 1 -4
 d 1 -4 d 1 -3 d 1 -4 d -4 Y 1 -3 d 1 -4 d 1 -3 d 1 -4 d 1 -3 d 1 -4 d 1 -4 d -3
 Y 1 -4 d 1 -3 d 1 -3 d 1 -4 d 1 -3 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1 -4 d 1 -3 d 1
 -3 d 1 -4 d -3 Y 1 -3 d 1 -4 d 1 -3 d 1 -3 d 1 -4 d -3 Y 1 -3 d 1 -4 d 1 -3 d 1
 -3 d -4 Y 1 -3 d 1 -3 d 1 -4 d 1 -3 d -4 Y 1 -4 d 1 -4 d 1 -5 d 1 -6 d -7 Y 1
 -8 d 1 -9 d 1 -9 d 1 -10 d -10 Y 1 -9 d 1 -10 d 1 -10 d -9 Y 1 -9 d 1 -10 d 1
 -9 d 1 -9 d -9 Y 1 -9 d 1 -9 d 1 -8 d -9 Y 1 -8 d 1 -8 d 1 -9 d -8 Y 1 -7 d 1
 -8 d 1 -8 d -8 Y 1 -7 d 1 -8 d -7 Y 1 -7 d 1 -7 d 1 -7 d -7 Y 1 -7 d 1 -7 d 1
 -7 d -6 Y 1 -7 d 1 -6 d -7 Y 1 -6 d 1 -7 d 1 -6 d -6 Y 1 -6 d 1 -6 d -6 Y 1 -6
 d 1 -6 d -5 Y 1 -6 d 1 -6 d 1 -5 d -6 Y 1 -6 d 1 -5 d -5 Y 1 -6 d 1 -5 d -5 Y 1
 -6 d 1 -5 d -5 Y 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d -4 Y 1 -5
 d 1 -5 d -4 Y 1 -5 d 1 -5 d -4 Y 1 -5 d 1 -4 d -5 Y 1 -4 d 1 -5 d -4 Y 1 -4 d
 -5 Y 1 -4 d 1 -4 d -5 Y 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -4 d -5 Y 1 -4 d -4 Y 1 -4
 d s 2253 -2446 m 1 -4 d -4 Y 1 -4 d 1 -4 d -3 Y 1 -4 d -4 Y 1 -4 d 1 -4 d -4 Y
 1 -3 d -4 Y 1 -4 d 1 -4 d -3 Y 1 -4 d -4 Y 1 -3 d 1 -4 d -4 Y 1 -3 d -4 Y 1 -3
 d 1 -4 d -3 Y 1 -4 d -3 Y 1 -4 d 1 -3 d -4 Y 1 -3 d -4 Y 1 -3 d -4 Y 1 -3 d 1
 -3 d -4 Y 1 -3 d -3 Y 1 -4 d 1 -3 d -3 Y 1 -3 d -4 Y 1 -3 d -3 Y 1 -3 d 1 -3 d
 -4 Y 1 -3 d -3 Y 1 -3 d -3 Y 1 -3 d -3 Y 1 -3 d 1 -4 d -3 Y 1 -3 d -3 Y 1 -3 d
 -3 Y 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d -3 Y 1 -2 d -3 Y 1 -3 d -3 Y 1 -3 d
 -3 Y 1 -3 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -3 d -3 Y 1 -3 d -2 Y 1 -3 d -3 Y 1 -3 d
 -3 Y 1 -2 d -3 Y 1 -3 d -3 Y 1 -2 d -3 Y 1 -3 d -2 Y 1 -3 d -3 Y 1 -2 d -3 Y 1
 -3 d -2 Y 1 -3 d 1 -2 d -3 Y 1 -3 d -2 Y 1 -3 d -2 Y 1 -3 d -3 Y 1 -2 d -3 Y 1
 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -3 d -2 Y 1 -2 d -3 Y 1 -2 d -5 Y 1 -3 d -2
 Y 1 -3 d -2 Y 1 -3 d -2 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -3 d -2 Y 1 -2
 d -3 Y 1 -2 d -2 Y 1 -3 d -2 Y 1 -2 d -3 Y 1 -2 d -5 Y 1 -2 d -2 Y 1 -3 d -2 Y
 1 -2 d -2 Y 1 -3 d -2 Y 1 -2 d -2 Y 1 -3 d -2 Y 1 -2 d -5 Y 1 -2 d -2 Y 1 -2 d
 -2 Y 1 -3 d -2 Y 1 -2 d -2 Y 1 -2 d -5 Y 1 -2 d -2 Y 1 -2 d -2 Y 1 -2 d -3 Y 1
 -2 d -4 Y 1 -2 d -2 Y 1 -2 d -2 Y 1 -3 d -2 Y 1 -2 d -4 Y 1 -2 d -2 Y 1 -2 d -2
 Y 1 -2 d -4 Y 1 -2 d s 2358 -3005 m -2 Y 1 -2 d -2 Y 1 -2 d -5 Y 1 -2 d -2 Y 1
 -2 d -2 Y 1 -2 d -4 Y 1 -2 d -1 Y 1 -2 d -2 Y 1 -2 d -4 Y 1 -2 d -2 Y 1 -2 d -2
 Y 1 -2 d -4 Y 1 -2 d -2 Y 1 -2 d -4 Y 1 -1 d -2 Y 1 -2 d -4 Y 1 -2 d -2 Y 1 -2
 d -2 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -2 d -4 Y 1 -1 d -2 Y 1 -2 d -4 Y 1 -2 d -1 Y
 1 -2 d -4 Y 1 -2 d -2 Y 1 -1 d -4 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -2 d -3 Y 1 -2 d
 -2 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -1 d -4 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -1 d -4 Y 1
 -1 d -2 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -2 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -1
 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -1 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2
 d -3 Y 1 -2 d -1 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -2 d -3 Y 1 -1 d -2 Y 1 -2 d -3 Y
 1 -1 d -4 Y 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -4 Y 1 -1 d -3 Y 1 -2 d -1 Y 1 -2 d
 -3 Y 1 -1 d -4 Y 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -3 Y 1
 -2 d -3 Y 1 -1 d -3 Y 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -3
 Y s 2434 -3352 m 1 -1 d -3 Y 1 -2 d -3 Y 1 -1 d -3 Y 1 -1 d -3 Y 1 -2 d -3 Y 1
 -1 d -3 Y 1 -1 d -3 Y 1 -1 d -3 Y 1 -2 d -2 Y 1 -2 d -4 Y 1 -1 d -3 Y 1 -2 d -2
 Y 1 -2 d -2 Y 1 -2 d -3 Y 1 -1 d -3 Y 1 -1 d -4 Y 1 -1 d -3 Y 1 -2 d -2 Y 1 -2
 d -2 Y 1 -2 d -2 Y 1 -2 d -4 Y 1 -1 d -3 Y 1 -1 d -3 Y 1 -1 d -4 Y 1 -1 d -3 Y
 1 -1 d -3 Y 1 -1 d -3 Y 1 -1 d -4 Y 1 -1 d -3 Y 1 -1 d -3 Y 1 -1 d -4 Y 1 -1 d
 -2 Y 1 -2 d -4 Y 1 -1 d -2 Y 1 -2 d -2 Y 1 -1 d -4 Y 1 -1 d -3 Y 1 -1 d -4 Y 1
 -1 d -3 Y 1 -1 d -4 Y 1 -1 d -2 Y 1 -2 d -3 Y 1 -1 d -3 Y 1 -1 d -4 Y 1 -1 d -2
 Y 1 -2 d -1 Y s [12 12] 0 sd 1870 508 m 8 Y 1 8 d 16 Y 1 9 d 31 Y 1 11 d 25 Y 1
 14 d 32 Y 1 18 d 22 Y 1 25 d 88 Y 1 60 d 21 Y 1 22 d 23 Y 1 23 d 25 Y 1 26 d 28
 Y 1 30 d 49 Y 1 18 d 1 -1 d -2 Y 1 -2 d -1 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -1 d
 -2 Y 1 -1 d 1 -2 d 1 -1 d -2 Y 1 -1 d 1 -1 d 1 -2 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d
 1 -1 d 1 X 1 -1 d 5 X 1 1 d 2 X 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 2 2 d 1 2 d
 1 2 d 1 2 d 1 2 d 2 2 d 1 3 d 1 3 d 1 3 d 2 4 d 1 3 d 1 4 d 2 4 d 1 5 d 1 4 d 2
 5 d 1 6 d 1 6 d 2 6 d 1 6 d 1 8 d 2 8 d 1 7 d 2 10 d 1 10 d 1 10 d 2 12 d 1 13
 d 2 14 d 1 17 d 1 18 d 2 22 d 1 24 d 2 30 d 1 32 d 1 30 d 2 26 d 1 22 d 2 15 d
 1 10 d 1 7 d 2 5 d 1 4 d 2 3 d 1 2 d 1 2 d 2 1 d 1 1 d 2 1 d 1 1 d 6 X 1 -1 d 1
 X 2 -1 d 1 -1 d 1 -1 d 2 -2 d 1 -2 d 2 -3 d 1 -3 d 1 -4 d 2 -3 d 1 -2 d 1 -3 d
 2 -23 d 1 -46 d 1 -19 d 2 -13 d 1 -11 d 1 -10 d 2 -7 d 1 -7 d 1 -7 d 2 -5 d 1
 -5 d 1 -5 d 1 -4 d 2 -4 d 1 -4 d 1 -4 d 2 -3 d 1 -3 d 1 -3 d 1 -3 d 2 -2 d 1 -3
 d 1 -2 d 2 -2 d 1 -2 d 1 -3 d 1 -2 d 1 -1 d 2 -2 d 1 -2 d 1 -2 d 1 -1 d 2 -2 d
 1 -1 d 1 -2 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -2 d 1 -1 d 1
 -1 d 1 -1 d 1 -1 d 1 -1 d 2 X 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 2
 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 1 -1 d 1 -1 d 1 X 2 -1 d 1 X s 2088 1284 m 1
 -1 d 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1
 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X
 1 -1 d 1 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X -1 Y 2 X 1 -1 d 3 X 1 -1
 d 3 X -1 Y 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 3 X 1 -1 d 1
 X -1 Y 2 X 1 -1 d 2 X -1 Y 2 X 1 -1 d 1 X -1 Y 1 X 1 -1 d 1 X 1 -1 d 1 -2 d 1
 -1 d 1 -2 d 1 -3 d -4 Y 1 -5 d 1 -7 d 1 -7 d 1 -7 d -7 Y 1 -7 d 1 -6 d 1 -7 d
 -7 Y 1 -7 d 1 -7 d 1 -6 d 1 -6 d -7 Y 1 -6 d 1 -6 d 1 -6 d -6 Y 1 -6 d 1 -6 d 1
 -5 d -6 Y 1 -5 d 1 -5 d 1 -5 d -6 Y 1 -5 d 1 -4 d -5 Y 1 -5 d 1 -5 d 1 -4 d -5
 Y 1 -4 d 1 -5 d 1 -4 d -4 Y 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -4 d 1 -4 d -4 Y 1 -3 d
 1 -4 d -4 Y 1 -3 d 1 -4 d -3 Y 1 -4 d 1 -3 d 1 -3 d -3 Y 1 -4 d 1 -3 d -3 Y 1
 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -2 Y 1 -3 d 1 -3 d -3 Y 1 -2
 d 1 -3 d -3 Y 1 -2 d 1 -3 d -2 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -2 d -3 Y 1 -2 d 1
 -2 d -3 Y 1 -2 d -2 Y 1 -2 d 1 -3 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y
 1 -2 d -2 Y 1 -2 d s 2253 851 m 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -2 d -2 Y 1 -2
 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1
 -2 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -1 d
 -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1 d -2 Y 1 -1 d -1 Y
 1 -2 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1
 d -2 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -2
 d -1 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y
 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y
 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1
 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1
 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1
 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d s 2358
 616 m -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1
 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1
 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1
 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d
 -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y
 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1
 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1
 Y s 2434 495 m 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d
 -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1
 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1
 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y
 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -1
 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d s 1870 61
 m 7 Y 1 9 d 17 Y 1 10 d 32 Y 1 12 d 26 Y 1 14 d 34 Y 1 19 d 22 Y 1 26 d 89 Y 1
 61 d 22 Y 1 23 d 24 Y 1 24 d 26 Y 1 26 d 29 Y 1 31 d 51 Y 1 18 d 1 X -1 Y 1 X
 -1 Y 1 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 2 X -1 Y 6 X 1 1 d 1 X 1 1 d 1 X 1 1 d
 1 1 d 1 1 d 1 1 d 1 1 d 1 1 d 2 2 d 1 1 d 1 1 d 1 2 d 1 2 d 1 1 d 1 2 d 2 2 d 1
 2 d 1 2 d 1 2 d 1 2 d 2 3 d 1 2 d 1 3 d 1 2 d 2 3 d 1 3 d 1 2 d 2 3 d 1 3 d 1 3
 d 2 3 d 1 3 d 1 3 d 2 3 d 1 4 d 1 3 d 2 3 d 1 3 d 2 4 d 1 3 d 1 3 d 2 3 d 1 3 d
 2 3 d 1 2 d 1 2 d 2 1 d 1 X 2 -3 d 1 -4 d 1 -7 d 2 -8 d 1 -6 d 2 -5 d 1 -1 d 1
 1 d 2 3 d 1 4 d 2 5 d 1 6 d 1 7 d 2 9 d 1 9 d 2 10 d 1 11 d 1 11 d 2 14 d 1 15
 d 2 16 d 1 18 d 1 21 d 2 23 d 1 27 d 1 32 d 2 36 d 1 39 d 2 38 d 1 36 d 1 32 d
 2 22 d 1 17 d 1 11 d 2 -11 d 1 -36 d 1 -11 d 2 -7 d 1 -4 d 1 -4 d 2 -4 d 1 -2 d
 1 -3 d 2 -2 d 1 -2 d 1 -2 d 1 -2 d 2 -2 d 1 -2 d 1 -1 d 2 -2 d 1 -1 d 1 -1 d 1
 -2 d 2 -1 d 1 -1 d 1 -2 d 2 -1 d 1 -1 d 1 -1 d 1 -1 d 1 -1 d 2 -1 d 1 -1 d 1 -1
 d 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d 1 -1 d 1 -1 d 1 X 1 -1 d 2 -1 d
 1 X 1 -1 d 1 X 1 -1 d 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 2 X 1
 -1 d 2 X 1 -1 d 1 X 1 -1 d 2 X 2 -1 d 1 X s 2088 1115 m 1 X 1 -1 d 2 X 1 -1 d 2
 X 1 -1 d 3 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 4 X
 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 5 X 1 -1 d 4 X 1 -1 d 5 X -1 Y 5 X 1 -1 d 3 X 1 -1
 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X -1 Y 1 -1 d 1 -1 d
 1 -2 d 1 -3 d -4 Y 1 -5 d 1 -6 d 1 -7 d 1 -7 d -7 Y 1 -7 d 1 -7 d 1 -6 d -7 Y 1
 -7 d 1 -6 d 1 -7 d 1 -6 d -6 Y 1 -7 d 1 -6 d 1 -6 d -5 Y 1 -6 d 1 -6 d 1 -5 d
 -6 Y 1 -5 d 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d -5 Y 1 -4 d 1 -5 d 1 -5 d -4 Y 1
 -4 d 1 -5 d 1 -4 d -4 Y 1 -4 d 1 -4 d -4 Y 1 -4 d 1 -4 d 1 -3 d -4 Y 1 -4 d 1
 -3 d -4 Y 1 -3 d 1 -4 d -3 Y 1 -3 d 1 -4 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -4
 d 1 -3 d -2 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -2 Y 1 -3 d 1 -3 d -2 Y 1 -3 d 1
 -3 d -2 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -3 d -2 Y 1 -2 d 1 -2
 d -3 Y 1 -2 d -2 Y 1 -2 d 1 -2 d -3 Y 1 -2 d 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1
 -2 d -2 Y 1 -2 d s 2253 703 m 1 -2 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -2 d -2 Y 1 -2 d
 1 -2 d -1 Y 1 -2 d -2 Y 1 -2 d 1 -2 d -1 Y 1 -2 d -2 Y 1 -1 d 1 -2 d -2 Y 1 -1
 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -1 d -2 Y 1 -1 d -2
 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -2 d -1 Y 1
 -1 d 1 -2 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d
 -2 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d
 -2 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d
 -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -2 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1
 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d
 -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d 1 -1 d
 -1 Y 1 -1 d 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -2 Y 1 -1 d s 2358 474 m 1 -1
 d -1 Y 1 X -2 Y 1 -1 d 1 -1 d -1 Y 1 X -2 Y 1 -1 d 1 -1 d -1 Y 1 X -2 Y 1 X -1
 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1
 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X
 -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d
 -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -2 Y 1 X
 -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1
 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1
 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y s 2434 356 m 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1
 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y
 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d
 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1
 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y
 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1
 -1 d -1 Y 1 X -1 Y 1 X -1 Y s [4 8] 0 sd 1870 1561 m -1 Y 1 -2 d -3 Y 1 -1 d -5
 Y 1 -2 d -3 Y 1 -1 d -2 Y 1 1 d 1 Y 1 5 d 42 Y 1 34 d -7 Y 1 -9 d -11 Y 1 -14 d
 -19 Y 1 -25 d -35 Y 1 -59 d -219 Y 1 -501 d 1 -160 d -121 Y 1 -107 d -104 Y 1
 -106 d 1 -114 d -127 Y 1 -154 d 1 -205 d -350 Y 1 -549 d 1 664 d 1 214 d 123 Y
 1 85 d 1 63 d 1 48 d 1 39 d 1 33 d 1 26 d 23 Y 1 20 d 1 17 d 1 15 d 1 13 d 1 11
 d 1 11 d 1 9 d 1 9 d 1 7 d 1 8 d 2 6 d 1 6 d 1 6 d 1 5 d 1 5 d 1 5 d 1 5 d 2 4
 d 1 4 d 1 5 d 1 4 d 1 4 d 2 4 d 1 4 d 1 3 d 1 4 d 2 4 d 1 4 d 1 4 d 2 4 d 1 4 d
 1 4 d 2 4 d 1 4 d 1 4 d 2 4 d 1 5 d 1 4 d 2 4 d 1 4 d 2 4 d 1 5 d 1 4 d 2 4 d 1
 4 d 2 4 d 1 3 d 1 3 d 2 2 d 1 1 d 2 -2 d 1 -4 d 1 -5 d 2 -7 d 1 -6 d 2 -3 d 1
 -1 d 1 2 d 2 4 d 1 5 d 2 5 d 1 7 d 1 8 d 2 8 d 1 9 d 2 10 d 1 10 d 1 11 d 2 12
 d 1 13 d 2 13 d 1 15 d 1 15 d 2 16 d 1 17 d 1 19 d 2 20 d 1 23 d 2 24 d 1 29 d
 1 35 d 2 44 d 1 62 d 1 109 d 2 495 d 1 189 d 1 38 d 2 21 d 1 15 d 1 10 d 2 8 d
 1 7 d 1 6 d 2 4 d 1 4 d 1 4 d 1 3 d 2 3 d 1 2 d 1 2 d 2 2 d 1 2 d 1 2 d 1 1 d 2
 1 d 1 2 d 1 1 d 2 1 d 1 1 d 1 1 d 1 1 d 1 X 2 1 d 1 1 d 1 X 1 1 d 2 1 d 1 X 1 1
 d 2 X 2 1 d 2 X 1 1 d 3 X 1 1 d 6 X 1 1 d 19 X s 2088 1583 m 7 X 1 -1 d 8 X 1
 -1 d 7 X 1 -1 d 5 X 1 -1 d 3 X 1 -1 d 4 X 1 -1 d 4 X 1 -1 d 3 X 1 -1 d 2 X 1 -1
 d 3 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 3 X 1 -1 d 2 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d
 2 X 1 -1 d 1 X 1 -1 d 2 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1 X 1 -1 d 1
 -1 d 1 -1 d 1 -2 d 1 -2 d 1 -3 d -4 Y 1 -6 d 1 -6 d 1 -7 d 1 -7 d -7 Y 1 -7 d 1
 -7 d 1 -7 d -6 Y 1 -7 d 1 -7 d 1 -6 d 1 -7 d -6 Y 1 -7 d 1 -6 d 1 -6 d -6 Y 1
 -5 d 1 -6 d 1 -6 d -5 Y 1 -6 d 1 -5 d 1 -5 d -5 Y 1 -5 d 1 -5 d -5 Y 1 -5 d 1
 -5 d 1 -4 d -5 Y 1 -4 d 1 -5 d 1 -4 d -4 Y 1 -4 d 1 -5 d -4 Y 1 -4 d 1 -4 d 1
 -3 d -4 Y 1 -4 d 1 -4 d -3 Y 1 -4 d 1 -3 d -4 Y 1 -3 d 1 -4 d 1 -3 d -3 Y 1 -4
 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1 -3 d -3 Y 1 -3 d 1
 -2 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -3 d 1 -2 d -3 Y 1 -2 d 1 -3 d -2 Y 1 -3 d 1 -2
 d -3 Y 1 -2 d 1 -2 d -3 Y 1 -2 d -2 Y 1 -3 d 1 -2 d -2 Y 1 -2 d 1 -2 d -3 Y 1
 -2 d 1 -2 d -2 Y 1 -2 d -2 Y 1 -2 d s 2253 1159 m 1 -2 d -2 Y 1 -2 d 1 -2 d -2
 Y 1 -2 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -2 d -2 Y 1 -1 d -2 Y 1
 -2 d 1 -2 d -2 Y 1 -1 d -2 Y 1 -2 d 1 -1 d -2 Y 1 -2 d -1 Y 1 -2 d 1 -2 d -1 Y
 1 -2 d -1 Y 1 -2 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -2 d -1 Y 1 -2 d 1 -1 d -2 Y 1 -1
 d -2 Y 1 -1 d -2 Y 1 -1 d 1 -2 d -1 Y 1 -1 d -2 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -2
 d 1 -1 d -2 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -2 d 1 -1 d -1 Y 1 -2 d -1
 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -2 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -2 Y 1 -1 d -1 Y 1 -1 d -1 Y
 1 -1 d -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -2
 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y
 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d -1 Y
 1 X -1 Y 1 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -2 Y 1 -1 d 1 -1 d -1 Y
 1 -1 d -1 Y 1 -1 d s 2358 919 m -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1
 -1 d -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y
 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1
 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X -1 Y 1 -1 d -1 Y 1 X -2 Y 1
 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1
 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1
 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X -2 Y 1 X
 -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y
 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d
 -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y
 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y s 2434 796 m 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d -1 Y 1 X
 -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y 1 -1
 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y
 1 X -2 Y 1 X -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1
 Y 1 X -1 Y 1 -1 d 1 -1 d -1 Y 1 -1 d 1 -1 d -1 Y 1 X -1 Y 1 -1 d -1 Y 1 X -1 Y
 1 -1 d -1 Y 1 X -1 Y 1 X -1 Y s gr 
showpage
 gr 
%%Trailer
%%Pages: 1
 gr  gr 
%%EOF

